Eulerian simulation of complex suspensions and biolocomotion in three dimensions

We present a numerical method specifically designed for simulating three-dimensional fluid--structure interaction (FSI) problems based on the reference map technique (RMT). The RMT is a fully Eulerian FSI numerical method that allows fluids and large-deformation elastic solids to be represented on a single fixed computational grid. This eliminates the need for meshing complex geometries typical in other FSI approaches, and greatly simplifies the coupling between fluid and solids. We develop the first three-dimensional implementation of the RMT, parallelized using the distributed memory paradigm, to simulate incompressible FSI with neo-Hookean solids. As part of our new method, we develop a new field extrapolation scheme that works efficiently in parallel. Through representative examples, we demonstrate the method's accuracy and convergence, as well as its suitability in investigating many-body and active systems. The examples include settling of a mixture of heavy and buoyant soft ellipsoids, lid-driven cavity flow containing a soft sphere, and swimmers actuated via active stress.

==> anc/trajectories.txt <==
# G = 0.1                                                                               | G = 0.25                                                        | G = 0.5
# Time                  x                     y                     z                   | x                     y                     z                   | x                     y                     z
0.000000000000000e+00  6.000000000000004e-01 5.000000000000004e-01 5.000000000000171e-01 6.000000000000004e-01 5.000000000000004e-01 5.000000000000171e-01 6.000000000000004e-01 5.000000000000004e-01 5.000000000000171e-01
9.765625000000064e-02  5.980653452939541e-01 5.000000000000027e-01 4.994592839363441e-01 5.980668712767798e-01 5.000000000000084e-01 4.994609134702996e-01 5.980665225957549e-01 5.000000000000199e-01 4.994611055678315e-01
1.953124999999974e-01  5.943663755913408e-01 5.000000000000021e-01 4.984742576112376e-01 5.943615650403559e-01 5.000000000000033e-01 4.984690161246573e-01 5.943760964885684e-01 4.999999999999539e-01 4.984770374742705e-01
2.929687499999992e-01  5.894253758394964e-01 4.999999999999404e-01 4.973003776988522e-01 5.894268422390498e-01 4.999999999999254e-01 4.972978011972094e-01 5.893945238578822e-01 5.000000000002542e-01 4.972696558195014e-01
3.906250000000103e-01  5.833910212739747e-01 5.000000000000056e-01 4.960459412162983e-01 5.833887287249847e-01 5.000000000001119e-01 4.960351039986680e-01 5.834042422957513e-01 5.000000000002710e-01 4.960268162172385e-01
4.882812500000214e-01  5.763821197661029e-01 4.999999999999823e-01 4.947802897236467e-01 5.764108799316584e-01 4.999999999999883e-01 4.947555535705501e-01 5.764211267559086e-01 4.999999999998677e-01 4.946940772092273e-01
5.859375000000031e-01  5.685285460123302e-01 4.999999999999495e-01 4.935824249342427e-01 5.685508011608259e-01 4.999999999999155e-01 4.935340680277744e-01 5.685597371785768e-01 4.999999999993813e-01 4.934848925300848e-01
6.835937499999809e-01  5.598678711361451e-01 4.999999999999732e-01 4.925859549166972e-01 5.598654151363592e-01 5.000000000001292e-01 4.924884359348375e-01 5.598522281265277e-01 4.999999999987945e-01 4.923817416425008e-01
7.812499999999587e-01  5.504511682021266e-01 4.999999999999077e-01 4.918599596724388e-01 5.504471253009053e-01 5.000000000001101e-01 4.917147592435008e-01 5.504573004595865e-01 4.999999999989750e-01 4.915880093878497e-01
8.789062499999365e-01  5.403218304764821e-01 4.999999999999080e-01 4.915170477844556e-01 5.403230118623370e-01 5.000000000002432e-01 4.913165137715018e-01 5.403190427615048e-01 4.999999999994491e-01 4.911099610427211e-01
9.765624999999143e-01  5.295908862579105e-01 4.999999999999238e-01 4.915743702549317e-01 5.295889177424475e-01 5.000000000001861e-01 4.912242975041259e-01 5.295923178518583e-01 4.999999999991563e-01 4.909638813576366e-01
1.074218749999943e+00  5.183626842830681e-01 5.000000000000111e-01 4.920573035174809e-01 5.183224116563117e-01 5.000000000000729e-01 4.916455716707092e-01 5.183215270273295e-01 4.999999999993993e-01 4.913042174956948e-01
1.171874999999987e+00  5.065848668562846e-01 4.999999999999848e-01 4.931127266695316e-01 5.065612009418660e-01 5.000000000002447e-01 4.925760693564081e-01 5.065482955454835e-01 5.000000000001106e-01 4.921675151964402e-01
1.269531250000032e+00  4.944331611627937e-01 4.999999999999413e-01 4.947620732590783e-01 4.944039489061046e-01 5.000000000002380e-01 4.940725654103678e-01 4.943470185431775e-01 4.999999999992809e-01 4.935628491657166e-01
1.367187500000076e+00  4.819583989379788e-01 4.999999999999351e-01 4.970129594128677e-01 4.819016543004246e-01 5.000000000002021e-01 4.961833391910138e-01 4.818355634015331e-01 4.999999999995981e-01 4.956015366890628e-01
1.464843750000120e+00  4.691829220254662e-01 4.999999999999239e-01 4.999557080914737e-01 4.691006879802139e-01 5.000000000001172e-01 4.989310400168254e-01 4.690178652119876e-01 4.999999999996563e-01 4.982899868495180e-01
1.562500000000165e+00  4.562119451395848e-01 4.999999999999774e-01 5.036344127426690e-01 4.561380205676092e-01 5.000000000001885e-01 5.024136124905708e-01 4.560242437739135e-01 4.999999999996155e-01 5.016911545269636e-01
1.660156250000209e+00  4.431203654943567e-01 4.999999999999304e-01 5.080118771287612e-01 4.429840924102891e-01 5.000000000002776e-01 5.066449345898322e-01 4.428658719753851e-01 4.999999999993739e-01 5.057892490718597e-01
1.757812500000254e+00  4.299423448807453e-01 4.999999999999736e-01 5.132022860562282e-01 4.297551056333755e-01 5.000000000001025e-01 5.116034795227864e-01 4.296559047736672e-01 4.999999999996257e-01 5.107147461607126e-01
1.855468750000298e+00  4.167792212961407e-01 5.000000000000281e-01 5.191253694384831e-01 4.165468111656875e-01 5.000000000000649e-01 5.173579285988875e-01 4.163817022965964e-01 4.999999999997381e-01 5.164209463848836e-01
1.953125000000342e+00  4.036244039132016e-01 4.999999999999732e-01 5.259150781891466e-01 4.033625786245870e-01 5.000000000002974e-01 5.239518730638880e-01 4.031513547893942e-01 4.999999999993247e-01 5.229159467867666e-01
2.050781250000318e+00  3.906018330881281e-01 4.999999999999396e-01 5.335258608601764e-01 3.903289782865575e-01 5.000000000002790e-01 5.313405127493855e-01 3.900339851655997e-01 4.999999999992416e-01 5.302386794378712e-01
2.148437500000229e+00  3.777494272495964e-01 4.999999999999990e-01 5.419909574071102e-01 3.774074172691089e-01 5.000000000002933e-01 5.395975485031483e-01 3.770997536221407e-01 5.000000000000313e-01 5.384387643036788e-01
2.246093750000140e+00  3.651526481562312e-01 4.999999999999380e-01 5.513135160559361e-01 3.647378598386565e-01 5.000000000001867e-01 5.487081851108383e-01 3.644078467104399e-01 4.999999999998306e-01 5.474491120781894e-01
2.343750000000051e+00  3.528002968243588e-01 5.000000000000141e-01 5.614620273758146e-01 3.523987758039112e-01 5.000000000001370e-01 5.586600059444902e-01 3.520302704241121e-01 4.999999999992825e-01 5.573039050386103e-01
2.441406249999962e+00  3.408057440636195e-01 5.000000000000389e-01 5.724917066910072e-01 3.403625547649029e-01 4.999999999999055e-01 5.694668034793939e-01 3.399496520275589e-01 4.999999999994656e-01 5.679997424054254e-01
2.539062499999873e+00  3.292193109443189e-01 5.000000000001187e-01 5.843507461773554e-01 3.287176741030896e-01 4.999999999999763e-01 5.811128369848672e-01 3.283383187523933e-01 4.999999999994604e-01 5.795725566198340e-01
2.636718749999785e+00  3.180849530206347e-01 5.000000000001107e-01 5.970249533971711e-01 3.175293939701847e-01 4.999999999999818e-01 5.935824402552659e-01 3.171454373039035e-01 4.999999999993276e-01 5.919525856378273e-01
2.734374999999696e+00  3.074384184526588e-01 5.000000000000995e-01 6.105285246378342e-01 3.068515806114915e-01 4.999999999998365e-01 6.068600541428266e-01 3.064743304966760e-01 4.999999999993025e-01 6.051068895860023e-01
2.832031249999607e+00  2.973736518771953e-01 5.000000000001147e-01 6.247827514298556e-01 2.967845473791733e-01 4.999999999998126e-01 6.208728520759592e-01 2.963612429387352e-01 4.999999999995088e-01 6.190039547137497e-01
2.929687499999518e+00  2.878579232344259e-01 5.000000000000384e-01 6.397805966792015e-01 2.872425026571839e-01 4.999999999995188e-01 6.356119323347680e-01 2.868837023834026e-01 4.999999999993729e-01 6.336608305172555e-01
3.027343749999429e+00  2.790222272279299e-01 4.999999999999750e-01 6.554475605492914e-01 2.784095161214489e-01 4.999999999996969e-01 6.510509448767763e-01 2.780059565984916e-01 4.999999999995562e-01 6.489977689136843e-01
3.124999999999341e+00  2.709888426383746e-01 5.000000000000570e-01 6.717395087542797e-01 2.702884494871075e-01 4.999999999996039e-01 6.671258094422522e-01 2.698945217156859e-01 4.999999999996055e-01 6.648863387778907e-01
3.222656249999252e+00  2.636742303039614e-01 4.999999999999928e-01 6.885847992141733e-01 2.629336299222737e-01 4.999999999995472e-01 6.837162467399512e-01 2.625334693485382e-01 4.999999999993642e-01 6.813715796765485e-01
3.320312499999163e+00  2.572386782406683e-01 5.000000000001374e-01 7.058005210939142e-01 2.564043494460705e-01 4.999999999996291e-01 7.006886977334046e-01 2.560071534638462e-01 4.999999999993984e-01 6.982490848252806e-01
3.417968749999074e+00  2.517554368255377e-01 5.000000000001824e-01 7.233559171922765e-01 2.507753328449280e-01 4.999999999996765e-01 7.179944914461086e-01 2.504328449934389e-01 4.999999999994393e-01 7.153849343471287e-01
3.515624999998985e+00  2.473961606797293e-01 5.000000000000595e-01 7.409886458524245e-01 2.462034351637187e-01 4.999999999998901e-01 7.353924666496124e-01 2.459305527309998e-01 4.999999999993256e-01 7.326977586432386e-01
3.613281249998896e+00  2.442764597981220e-01 5.000000000001109e-01 7.585971981606973e-01 2.428404824190853e-01 4.999999999998235e-01 7.527953141224540e-01 2.425370565536487e-01 4.999999999995297e-01 7.498187749291577e-01
3.710937499998808e+00  2.425947073644467e-01 5.000000000001135e-01 7.758266791908720e-01 2.408137602409618e-01 4.999999999997926e-01 7.697795709829427e-01 2.405967443808437e-01 4.999999999999696e-01 7.665290150334991e-01
3.808593749998719e+00  2.424783708573138e-01 5.000000000000006e-01 7.926865706425249e-01 2.404083823684877e-01 4.999999999998019e-01 7.860887707975966e-01 2.402770841743131e-01 4.999999999993391e-01 7.824230179178800e-01
3.906249999998630e+00  2.442900012209863e-01 5.000000000001138e-01 8.087569154758093e-01 2.416576062544556e-01 4.999999999996624e-01 8.014774796478350e-01 2.416146598569483e-01 4.999999999994175e-01 7.971063952473131e-01
4.003906249998551e+00  2.481741430804160e-01 5.000000000002479e-01 8.238371277343337e-01 2.448404220109555e-01 4.999999999995884e-01 8.156454616148499e-01 2.448428229283990e-01 4.999999999996035e-01 8.101883555228863e-01
4.101562499998729e+00  2.544768998777808e-01 5.000000000005259e-01 8.378100944715577e-01 2.498913348489130e-01 5.000000000002375e-01 8.281895806610966e-01 2.497627262414872e-01 4.999999999989469e-01 8.214535111028446e-01
4.199218749998907e+00  2.633544218290573e-01 5.000000000007137e-01 8.506584405453860e-01 2.570001647832469e-01 4.999999999997104e-01 8.393379615334839e-01 2.564027100316061e-01 4.999999999983099e-01 8.305247267729705e-01
4.296874999999084e+00  2.749742014040311e-01 5.000000000008833e-01 8.619546513490963e-01 2.661615887762901e-01 4.999999999999841e-01 8.487758138437583e-01 2.644693186790872e-01 4.999999999980517e-01 8.379142072133158e-01
4.394531249999262e+00  2.896988005913430e-01 5.000000000011167e-01 8.718261086182886e-01 2.770873959028146e-01 5.000000000004055e-01 8.564120864983084e-01 2.738166220039939e-01 4.999999999978420e-01 8.430629482127356e-01
4.492187499999440e+00  3.076497132695212e-01 5.000000000009956e-01 8.800834198479893e-01 2.899946544604088e-01 5.000000000011484e-01 8.623250853689171e-01 2.841719970119088e-01 4.999999999990075e-01 8.463202493861747e-01
4.589843749999617e+00  3.286767179440546e-01 5.000000000245919e-01 8.867785248033276e-01 3.050807411556659e-01 5.000000000029177e-01 8.667822003179535e-01 2.955967525891160e-01 5.000000000001833e-01 8.479849623646664e-01
4.687499999999795e+00  3.528538376971457e-01 5.000000000063328e-01 8.917969313046422e-01 3.220705771435398e-01 5.000000000069728e-01 8.696273678182840e-01 3.083837780154390e-01 4.999999999999565e-01 8.485371352804190e-01
4.785156249999972e+00  3.800247466311967e-01 5.000000000008109e-01 8.951733036073450e-01 3.409786022215811e-01 5.000000000075223e-01 8.710365189550825e-01 3.222127247703894e-01 4.999999999955737e-01 8.475855808868509e-01
4.882812500000150e+00  4.099021490202460e-01 5.000000393352795e-01 8.971005134547675e-01 3.621189993146803e-01 5.000000000073623e-01 8.712781920410644e-01 3.371424306707257e-01 4.999999999935102e-01 8.455681068481810e-01
4.980468750000328e+00  4.421995678726144e-01 5.000002023948285e-01 8.976205897737053e-01 3.851300974173174e-01 5.000000000087589e-01 8.703907559084934e-01 3.531936164468515e-01 4.999999999923406e-01 8.427765411787055e-01
5.078125000000505e+00  4.765126908842874e-01 5.000000844398740e-01 8.969150980126410e-01 4.101055377164599e-01 5.000000000096390e-01 8.686076942500492e-01 3.701631760077372e-01 4.999999999943343e-01 8.392920088685406e-01
5.175781250000683e+00  5.121650723203954e-01 5.000000499701499e-01 8.950006241034985e-01 4.365235261412627e-01 5.000000000079629e-01 8.659486609075192e-01 3.880608314168614e-01 4.999999999909110e-01 8.352818175741343e-01
5.273437500000861e+00  5.486021914517555e-01 5.000000503302323e-01 8.918896529940298e-01 4.641005687036059e-01 5.000000000051795e-01 8.625105112926131e-01 4.063481038946554e-01 4.999999999919021e-01 8.306257976804257e-01
5.371093750001038e+00  5.850253018628417e-01 5.000001538202377e-01 8.875150983631842e-01 4.924891150416510e-01 5.000000000056942e-01 8.583637566757172e-01 4.248975181589303e-01 4.999999999890868e-01 8.254104279598746e-01
5.468750000001216e+00  6.201968514267789e-01 4.999996398202686e-01 8.815545656095051e-01 5.209689674499446e-01 5.000000000054260e-01 8.534084003519761e-01 4.435136989428800e-01 4.999999999900092e-01 8.196970503858916e-01
5.566406250001394e+00  6.532929521981002e-01 4.999998037596176e-01 8.737608506535286e-01 5.490510201851790e-01 5.000000000074095e-01 8.475859703653804e-01 4.618676620720557e-01 4.999999999870225e-01 8.135551965203818e-01
5.664062500001571e+00  6.832367734578678e-01 4.999997845472263e-01 8.637766801622663e-01 5.761466080335231e-01 5.000000000077285e-01 8.407826025846836e-01 4.797293302177189e-01 4.999999999881716e-01 8.070034175546446e-01
5.761718750001749e+00  7.090064702971393e-01 5.000001995367253e-01 8.511989018713211e-01 6.016087810072026e-01 5.000000000079742e-01 8.328284249357375e-01 4.968990114409211e-01 4.999999999863729e-01 8.001728591843523e-01
5.859375000001926e+00  7.298756858633605e-01 5.000000389961540e-01 8.359094711234334e-01 6.248122239130509e-01 5.000000000065357e-01 8.235592496436523e-01 5.132931293900904e-01 4.999999999845449e-01 7.931538788274675e-01
5.957031250002104e+00  7.455030495991835e-01 5.000001748693860e-01 8.179888007912168e-01 6.453317821999526e-01 5.000000000058636e-01 8.128573384105690e-01 5.285871330049071e-01 4.999999999842742e-01 7.859468351396980e-01
6.054687500002282e+00  7.558840824989278e-01 5.000000580249658e-01 7.977110296868355e-01 6.626920667943939e-01 5.000000000063661e-01 8.006451302701210e-01 5.428080995234512e-01 4.999999999837823e-01 7.786899497373430e-01
6.152343750002459e+00  7.614038894330654e-01 5.000002488953236e-01 7.758146905862829e-01 6.767676549269410e-01 5.000000000007235e-01 7.869945355513668e-01 5.558259279217495e-01 4.999999999839470e-01 7.714156275751872e-01
6.250000000002637e+00  7.626814908524162e-01 4.999997564320192e-01 7.529755213668602e-01 6.875473890675577e-01 4.999999999977829e-01 7.720878518512072e-01 5.675238556147421e-01 4.999999999849211e-01 7.641503596171990e-01
6.347656250002815e+00  7.604426684464909e-01 5.000000515947011e-01 7.299701813917094e-01 6.950547142953690e-01 4.999999999947372e-01 7.561019089578656e-01 5.779343867649557e-01 4.999999999831782e-01 7.569337778208949e-01
6.445312500002992e+00  7.555087025717862e-01 5.000000529370806e-01 7.074732915463611e-01 6.994584037014167e-01 4.999999999941003e-01 7.393658895146671e-01 5.869164664866332e-01 4.999999999842011e-01 7.498287811309338e-01
6.542968750003170e+00  7.484228254776882e-01 5.000003454638166e-01 6.858929932791620e-01 7.010753076059818e-01 4.999999999924812e-01 7.222309152117239e-01 5.945717762898463e-01 4.999999999864145e-01 7.428665664897534e-01
6.640625000003348e+00  7.397713074274287e-01 5.000000527055805e-01 6.655708348089380e-01 7.002126994790784e-01 4.999999999917392e-01 7.051194600414649e-01 6.007897439093113e-01 4.999999999864867e-01 7.360143808569169e-01
6.738281250003525e+00  7.300220644151275e-01 5.000000536464115e-01 6.466036260682931e-01 6.971925068878571e-01 4.999999999911576e-01 6.883754868624214e-01 6.057159646153621e-01 4.999999999859276e-01 7.293557225034374e-01
6.835937500003703e+00  7.193192362201585e-01 5.000000531250314e-01 6.291097605369731e-01 6.922826621290704e-01 4.999999999911348e-01 6.722685372540593e-01 6.093524613017253e-01 4.999999999833834e-01 7.229656372527180e-01
6.933593750003880e+00  7.078986421701026e-01 5.000000534176045e-01 6.129828507014556e-01 6.857433505584511e-01 4.999999999907817e-01 6.570962035235433e-01 6.116781751396125e-01 4.999999999802847e-01 7.168562198162687e-01
7.031250000004058e+00  6.958139944525171e-01 5.000000534599599e-01 5.983366279214867e-01 6.777651834494645e-01 4.999999999904030e-01 6.429585855261341e-01 6.128257705915362e-01 4.999999999776779e-01 7.110001808790025e-01
7.128906250004236e+00  6.831806653818369e-01 5.000000525011565e-01 5.850203887773852e-01 6.685208220579529e-01 4.999999999901640e-01 6.300552033310314e-01 6.128280075753577e-01 4.999999999744231e-01 7.055472041194533e-01
7.226562500004413e+00  6.699905539197532e-01 5.000000515927748e-01 5.731115476773511e-01 6.582145996460291e-01 4.999999999905844e-01 6.184398453690462e-01 6.118394780310088e-01 4.999999999754238e-01 7.004532423207001e-01
7.324218750004591e+00  6.563509202262371e-01 5.000004122890997e-01 5.625889533856882e-01 6.469914779488345e-01 4.999999999904123e-01 6.081104500695392e-01 6.098782473233063e-01 4.999999999766188e-01 6.957877655525136e-01
7.421875000004769e+00  6.422828388182314e-01 5.000009821949863e-01 5.534390782030920e-01 6.349726016362087e-01 4.999999999907140e-01 5.990971789440488e-01 6.070176960864805e-01 4.999999999780834e-01 6.916105196198755e-01
7.519531250004946e+00  6.278941619630319e-01 5.000000503801867e-01 5.455997583699712e-01 6.223283300565278e-01 4.999999999908561e-01 5.914279280669144e-01 6.034519040038758e-01 4.999999999786156e-01 6.879164791928769e-01
7.617187500005124e+00  6.131240328573136e-01 5.000000495318192e-01 5.391366220936712e-01 6.090560153369529e-01 4.999999999909522e-01 5.851147201211353e-01 5.991891749696155e-01 4.999999999797088e-01 6.847254453660647e-01
7.714843750005302e+00  5.981116345793840e-01 5.000000497515943e-01 5.339574704626594e-01 5.953911536997776e-01 4.999999999905116e-01 5.801320548952832e-01 5.943730004093507e-01 4.999999999799805e-01 6.821121313243892e-01
7.812500000005479e+00  5.829595923520955e-01 5.000000499367571e-01 5.300746541754651e-01 5.813355653686568e-01 4.999999999903398e-01 5.764432167938370e-01 5.890942213691949e-01 4.999999999805744e-01 6.800800994305638e-01
7.910156250005657e+00  5.676408647520942e-01 5.000000496230221e-01 5.274486949817890e-01 5.671089617944541e-01 4.999999999907702e-01 5.739892850091444e-01 5.834621313450354e-01 4.999999999805279e-01 6.786318939461303e-01
8.007812500005791e+00  5.522308067589081e-01 5.000000501430459e-01 5.259701261795161e-01 5.527193567720220e-01 4.999999999908921e-01 5.729055683032058e-01 5.775688588400384e-01 4.999999999796233e-01 6.777884552156073e-01
8.105468750005436e+00  5.368077650034968e-01 5.000000502507478e-01 5.257355112350289e-01 5.382935412815999e-01 4.999999999911390e-01 5.729958977442434e-01 5.714862847880346e-01 4.999999999780314e-01 6.775527762190069e-01
8.203125000005080e+00  5.214508850552816e-01 5.000000505637693e-01 5.266361253807877e-01 5.238989990124666e-01 4.999999999915160e-01 5.743286760425074e-01 5.653203402839254e-01 4.999999999772408e-01 6.779298938662943e-01
8.300781250004725e+00  5.061380423459778e-01 5.000000506351330e-01 5.286908486299522e-01 5.097087577275069e-01 4.999999999918588e-01 5.768938210261479e-01 5.591454748988032e-01 4.999999999773337e-01 6.789323591913015e-01
8.398437500004370e+00  4.910024613891409e-01 5.000000508641623e-01 5.319155301300849e-01 4.956912725310413e-01 4.999999999918871e-01 5.806670142784215e-01 5.530838863336410e-01 4.999999999772382e-01 6.805111327913351e-01
8.496093750004015e+00  4.760464170423767e-01 5.000000509275795e-01 5.361800140122992e-01 4.819986633235031e-01 4.999999999922849e-01 5.855657216151103e-01 5.472059803221185e-01 4.999999999765066e-01 6.826573625691813e-01
8.593750000003659e+00  4.614030736056995e-01 5.000000515342451e-01 5.415779473146186e-01 4.686757572658037e-01 4.999999999925333e-01 5.915756110138434e-01 5.415298159379593e-01 4.999999999762440e-01 6.853230449712220e-01
8.691406250003304e+00  4.470390035213994e-01 5.000000508082175e-01 5.480502206736204e-01 4.558315293212276e-01 4.999999999927328e-01 5.986672341698064e-01 5.362351432120942e-01 4.999999999758405e-01 6.885324413992651e-01
8.789062500002949e+00  4.331139561213196e-01 5.000005285041241e-01 5.555386621653540e-01 4.434983487351622e-01 4.999999999928420e-01 6.068119615844108e-01 5.313117655379918e-01 4.999999999757082e-01 6.921287322848684e-01
8.886718750002593e+00  4.196122809378807e-01 5.000000514473529e-01 5.641124170287549e-01 4.317530910967871e-01 4.999999999930215e-01 6.159491496334358e-01 5.268934879228453e-01 4.999999999750171e-01 6.961962740253844e-01
8.984375000002238e+00  4.066225637032289e-01 5.000000513734444e-01 5.736260044172304e-01 4.206757057533210e-01 4.999999999931181e-01 6.260003532126218e-01 5.229402378000737e-01 4.999999999759434e-01 7.005770985714469e-01
9.082031250001883e+00  3.941937200845490e-01 5.000000512788287e-01 5.841482706996651e-01 4.103216342292542e-01 4.999999999932490e-01 6.369346500817085e-01 5.196703060296117e-01 4.999999999755275e-01 7.052677158684246e-01
9.179687500001528e+00  3.823172491154055e-01 5.000005752989115e-01 5.955969180652992e-01 4.007119126870342e-01 4.999999999934618e-01 6.486965507166440e-01 5.170281967966665e-01 4.999999999759555e-01 7.101575081703254e-01
9.277343750001172e+00  3.711300320451484e-01 5.000007386122685e-01 6.079118270665419e-01 3.919658649823872e-01 4.999999999938635e-01 6.610900296042914e-01 5.151111994245647e-01 4.999999999763913e-01 7.151458895028119e-01
9.375000000000817e+00  3.606395645617624e-01 5.000006920245613e-01 6.210506486778038e-01 3.842084325953914e-01 4.999999999940283e-01 6.741781674144576e-01 5.139309991447580e-01 4.999999999770449e-01 7.202369109561872e-01
9.472656250000462e+00  3.508681626266623e-01 4.999995727566741e-01 6.349268717686123e-01 3.773855382522034e-01 4.999999999941266e-01 6.877233459885479e-01 5.135068858552099e-01 4.999999999773755e-01 7.252391363253575e-01
9.570312500000107e+00  3.418791556159792e-01 5.000000511720362e-01 6.495596770413924e-01 3.717108703852674e-01 4.999999999947894e-01 7.016461122692431e-01 5.139795354230374e-01 4.999999999775506e-01 7.301235339860688e-01
9.667968749999751e+00  3.336889086072467e-01 5.000000515490454e-01 6.647540870510004e-01 3.672209305198620e-01 4.999999999950019e-01 7.157338037051818e-01 5.152340075651516e-01 4.999999999779920e-01 7.347737810706447e-01
9.765624999999396e+00  3.264453296963936e-01 5.000000514575478e-01 6.804953724602747e-01 3.641452564791091e-01 4.999999999951641e-01 7.298645065230974e-01 5.173487669408857e-01 4.999999999816330e-01 7.390534302438988e-01
9.863281249999041e+00  3.201820573029904e-01 5.000000514042685e-01 6.966554503404243e-01 3.624248286771780e-01 4.999999999953944e-01 7.437369142543708e-01 5.202346725464911e-01 4.999999999747115e-01 7.429625701944493e-01
9.960937499998685e+00  3.149493658949816e-01 5.000001794863530e-01 7.130515848475195e-01 3.623968401589157e-01 4.999999999956709e-01 7.572084325431646e-01 5.238576004169317e-01 4.999999999725590e-01 7.463645933426553e-01
1.005859374999833e+01  3.108670965877391e-01 5.000000510559766e-01 7.295642191871791e-01 3.640179789384915e-01 4.999999999955957e-01 7.699367807947498e-01 5.281911965502177e-01 4.999999999698531e-01 7.492036424953170e-01
1.015624999999797e+01  3.081191310993680e-01 5.000000508528583e-01 7.459633319859367e-01 3.673992953336271e-01 4.999999999957750e-01 7.816940659828592e-01 5.331128945667113e-01 4.999999999697833e-01 7.514535469577694e-01
1.025390624999762e+01  3.067866485853846e-01 5.000007612173505e-01 7.621819539853278e-01 3.727051802211436e-01 4.999999999958563e-01 7.922998929122219e-01 5.385784354417271e-01 4.999999999708769e-01 7.530840991799492e-01
1.035156249999726e+01  3.069977469683310e-01 5.000000512295092e-01 7.778607167274452e-01 3.797951408223538e-01 4.999999999959065e-01 8.014857109992851e-01 5.443946542168118e-01 4.999999999714404e-01 7.540094537599852e-01
1.044921874999691e+01  3.090161509375237e-01 5.000000511489808e-01 7.928196017038234e-01 3.887053795198014e-01 4.999999999958746e-01 8.091761447787194e-01 5.505264635791840e-01 4.999999999718557e-01 7.543095262680954e-01
1.054687499999655e+01  3.128408570311563e-01 5.000000514312312e-01 8.067666650403705e-01 3.992997677218891e-01 4.999999999958314e-01 8.152580198663448e-01 5.568115068265882e-01 4.999999999711321e-01 7.539762653490505e-01
1.064453124999620e+01  3.188705734211538e-01 5.000004359576915e-01 8.198245805984753e-01 4.114827727611435e-01 4.999999999956903e-01 8.197695485265132e-01 5.631268009759332e-01 4.999999999714478e-01 7.529550104143425e-01
1.074218749999584e+01  3.268416136348792e-01 5.000000512320903e-01 8.314328254161576e-01 4.250637914942035e-01 4.999999999962388e-01 8.227292625651828e-01 5.693075837730817e-01 4.999999999720058e-01 7.514265534916105e-01
1.083984374999549e+01  3.374467832002251e-01 5.000000522512328e-01 8.418493862392799e-01 4.397753370906381e-01 4.999999999953929e-01 8.242311413697915e-01 5.752740878725728e-01 4.999999999726584e-01 7.493737416779528e-01
1.093749999999513e+01  3.503686379868221e-01 5.000000518155789e-01 8.507838659261350e-01 4.554951999076825e-01 4.999999999959781e-01 8.244148825896535e-01 5.809304273628750e-01 4.999999999737411e-01 7.468159313633104e-01
1.103515624999478e+01  3.655385350747833e-01 5.000000507228095e-01 8.581065967829887e-01 4.719108211169312e-01 4.999999999977137e-01 8.234092425160139e-01 5.861622008109498e-01 4.999999999752003e-01 7.438330099361345e-01
1.113281249999442e+01  3.832038385671733e-01 5.000000509319454e-01 8.638761785273941e-01 4.887756979574762e-01 4.999999999969157e-01 8.213691807280777e-01 5.908960563046060e-01 4.999999999765645e-01 7.405587583320380e-01
1.123046874999407e+01  4.034693318019822e-01 5.000000516277351e-01 8.682096685166997e-01 5.058524405276846e-01 4.999999999965004e-01 8.183900552553262e-01 5.950237864653024e-01 4.999999999801255e-01 7.369427850542346e-01
1.132812499999371e+01  4.258602658576940e-01 5.000000517296886e-01 8.710924826285360e-01 5.227869934880328e-01 4.999999999968699e-01 8.145667262292901e-01 5.985307145526954e-01 4.999999999756430e-01 7.331674928385994e-01
1.142578124999336e+01  4.500611955861866e-01 5.000000520274884e-01 8.725359038626884e-01 5.393685623766091e-01 4.999999999978646e-01 8.100126717726974e-01 6.013454570732479e-01 4.999999999758361e-01 7.292648660152794e-01
1.152343749999300e+01  4.760200842411824e-01 5.000000522886410e-01 8.727189151055348e-01 5.552361082482942e-01 4.999999999982228e-01 8.046703657326443e-01 6.034369579783553e-01 4.999999999718924e-01 7.251997881174190e-01
1.162109374999265e+01  5.032157863461379e-01 5.000000527809106e-01 8.716769440911566e-01 5.701288997742592e-01 4.999999999989784e-01 7.986110898645531e-01 6.048904106990390e-01 4.999999999722879e-01 7.212090079488184e-01
1.171874999999229e+01  5.309975210198447e-01 5.000000520090724e-01 8.694395257788659e-01 5.839225629030288e-01 4.999999999994624e-01 7.919548978833323e-01 6.055850287347652e-01 4.999999999697454e-01 7.172162295274662e-01
1.181640624999194e+01  5.589882132358183e-01 5.000000522658682e-01 8.660135026667076e-01 5.962144389112531e-01 4.999999999996035e-01 7.845752568109189e-01 6.055406389523885e-01 4.999999999680095e-01 7.133040775695683e-01
1.191406249999158e+01  5.865464536767292e-01 5.000000521484432e-01 8.614339105811072e-01 6.070461818654856e-01 5.000000000002861e-01 7.765928413863804e-01 6.048686984335453e-01 4.999999999686466e-01 7.096111906018596e-01
1.201171874999122e+01  6.130047881114927e-01 5.000000512593645e-01 8.554512831632699e-01 6.162682797028369e-01 5.000000000002328e-01 7.681071205083004e-01 6.035215567777188e-01 4.999999999694635e-01 7.060695442564072e-01
1.210937499999087e+01  6.376094444288813e-01 5.000000517366228e-01 8.479184903474601e-01 6.237073549752624e-01 5.000000000004671e-01 7.590863906335411e-01 6.015517969161160e-01 4.999999999693735e-01 7.028235189097701e-01
1.220703124999051e+01  6.597771091628432e-01 5.000000515581032e-01 8.386736935534354e-01 6.295540635341130e-01 5.000000000013344e-01 7.497742665825267e-01 5.991058475939411e-01 4.999999999672823e-01 6.998403317423053e-01
1.230468749999016e+01  6.788534294933835e-01 5.000006221381106e-01 8.276557040192692e-01 6.336769373306473e-01 5.000000000019577e-01 7.401912045129232e-01 5.961378126612390e-01 4.999999999654076e-01 6.972928302977291e-01
1.240234374998980e+01  6.945692262441391e-01 5.000000492626220e-01 8.147804668472588e-01 6.362287009712406e-01 5.000000000026322e-01 7.305681629788602e-01 5.927554294278234e-01 4.999999999643873e-01 6.950388802416946e-01
1.249999999998945e+01  7.064843291859735e-01 5.000000140534183e-01 8.001248247864590e-01 6.372686113401091e-01 5.000000000035417e-01 7.209577469971006e-01 5.889381650570035e-01 4.999999999634030e-01 6.931589307020675e-01
1.259765624998909e+01  7.146662614444453e-01 5.000007367225586e-01 7.838916398171898e-01 6.369205965298116e-01 5.000000000038397e-01 7.116404634472182e-01 5.848805710563696e-01 4.999999999634789e-01 6.917615823601441e-01
1.269531249998874e+01  7.191913224669836e-01 5.000000475419573e-01 7.664797914175859e-01 6.352337647713893e-01 5.000000000049352e-01 7.025569940637583e-01 5.805536366772536e-01 4.999999999630209e-01 6.907796803075462e-01
1.279296874998838e+01  7.204596829543908e-01 5.000000470720005e-01 7.483559426037329e-01 6.323255055002421e-01 5.000000000049541e-01 6.939491330464436e-01 5.760576897047738e-01 4.999999999626246e-01 6.902288107229153e-01
1.289062499998803e+01  7.187772580715205e-01 5.000000473686276e-01 7.299942305321140e-01 6.284224117583905e-01 5.000000000051475e-01 6.859055872734356e-01 5.714635601472644e-01 4.999999999615521e-01 6.901716145286193e-01
1.298828124998767e+01  7.146344139515266e-01 5.000000462886881e-01 7.117937709695005e-01 6.235128207123036e-01 5.000000000047518e-01 6.785409014503625e-01 5.668751211597662e-01 4.999999999609125e-01 6.905038583269946e-01
1.308593749998732e+01  7.084413239776479e-01 5.000000450226706e-01 6.941217750758211e-01 6.177574244348650e-01 5.000000000047112e-01 6.719288915692555e-01 5.622892742540557e-01 4.999999999617661e-01 6.913075098205985e-01
1.318359374998696e+01  7.005928571955017e-01 5.000000449277028e-01 6.773175315085530e-01 6.112752012354614e-01 5.000000000038001e-01 6.660467655511620e-01 5.577906653118158e-01 4.999999999626409e-01 6.925749936381457e-01
1.328124999998661e+01  6.913511869837241e-01 4.999993793476388e-01 6.615375738766813e-01 6.041231802554806e-01 5.000000000049595e-01 6.610365907481712e-01 5.534581378725481e-01 4.999999999777117e-01 6.942718094601690e-01
1.337890624998625e+01  6.810529153071313e-01 5.000000440945319e-01 6.469255654708359e-01 5.964577021791446e-01 5.000000000067460e-01 6.569332743846056e-01 5.493901490321151e-01 4.999999999884339e-01 6.963056775797979e-01
1.347656249998590e+01  6.698916561407614e-01 4.999993770679975e-01 6.335471375080108e-01 5.883628253396336e-01 5.000000000073452e-01 6.536817525285773e-01 5.455508168632206e-01 4.999999999942352e-01 6.986933669557975e-01
1.357421874998554e+01  6.579256181914381e-01 5.000000416693785e-01 6.214935156217885e-01 5.799126847316596e-01 5.000000000078577e-01 6.513548613203421e-01 5.420512931125560e-01 4.999999999940180e-01 7.014830365655830e-01
1.367187499998519e+01  6.454481463243783e-01 5.000000416421152e-01 6.108117031209392e-01 5.712188726745743e-01 5.000000000018582e-01 6.499599378341480e-01 5.389597767687908e-01 4.999999999915017e-01 7.044394964083702e-01
1.376953124998483e+01  6.324069748255565e-01 5.000000408711699e-01 6.014940076983913e-01 5.623801630495551e-01 4.999999999908650e-01 6.494427121182809e-01 5.362915593445188e-01 4.999999999898845e-01 7.077280356051178e-01
1.386718749998447e+01  6.190171308693393e-01 5.000000401288933e-01 5.935745159128566e-01 5.534763067483753e-01 4.999999999781271e-01 6.498273955331026e-01 5.341493385429166e-01 4.999999999903362e-01 7.111514307359031e-01
1.396484374998412e+01  6.053041852083483e-01 5.000000388135438e-01 5.870453026309641e-01 5.445560426622867e-01 4.999999999733593e-01 6.511272775724175e-01 5.324793831666212e-01 4.999999999909076e-01 7.147177668193151e-01
1.406249999998376e+01  5.913732790550008e-01 5.000000385000678e-01 5.818995614711331e-01 5.357846904331875e-01 4.999999999688499e-01 6.532803104928382e-01 5.313651901409880e-01 4.999999999903092e-01 7.183232471459037e-01
1.416015624998341e+01  5.773035734812900e-01 5.000000379768827e-01 5.781196658666957e-01 5.271945692330922e-01 4.999999999677013e-01 6.562506791470560e-01 5.308537517344393e-01 4.999999999885394e-01 7.218975026441993e-01
1.425781249998305e+01  5.631733057130206e-01 5.000000375295848e-01 5.757107714942360e-01 5.188901026203445e-01 4.999999999686972e-01 6.600256686999170e-01 5.308909901007495e-01 4.999999999878268e-01 7.254642072890283e-01
1.435546874998270e+01  5.490309317556243e-01 5.000001418589444e-01 5.746750650712898e-01 5.109255154184151e-01 4.999999999723924e-01 6.645386069135950e-01 5.315530568597104e-01 4.999999999872014e-01 7.288525399855321e-01
1.445312499998234e+01  5.349208799365373e-01 5.000000363952912e-01 5.748621007765387e-01 5.034204865208022e-01 4.999999999751860e-01 6.697605165913741e-01 5.327844216943884e-01 4.999999999864480e-01 7.320977810541747e-01
1.455078124998199e+01  5.209821257884455e-01 5.000000355666480e-01 5.762991637895791e-01 4.964312950519011e-01 4.999999999770640e-01 6.756008286101719e-01 5.346386785607143e-01 4.999999999866269e-01 7.350428823047879e-01
1.464843749998163e+01  5.072497763138486e-01 5.000005594588000e-01 5.790136991274918e-01 4.900897760216667e-01 4.999999999793930e-01 6.820487944701170e-01 5.370460830710159e-01 4.999999999865646e-01 7.376823044960039e-01
1.474609374998128e+01  4.938132515853016e-01 5.000000345316501e-01 5.829038872414619e-01 4.844329113655985e-01 4.999999999804084e-01 6.890180230633827e-01 5.399199953638513e-01 4.999999999869320e-01 7.399644888094407e-01
1.484374999998092e+01  4.806759122735552e-01 5.000000336160525e-01 5.879046172961079e-01 4.794978874162348e-01 4.999999999816957e-01 6.963725134397271e-01 5.432968615509318e-01 4.999999999874081e-01 7.418264879310559e-01
1.494140624998057e+01  4.679650781309574e-01 5.000000326992664e-01 5.940339371517007e-01 4.754135903773937e-01 4.999999999823628e-01 7.040369123577027e-01 5.469824771888183e-01 4.999999999864814e-01 7.432797487526700e-01
1.503906249998021e+01  4.556463936116066e-01 5.000000322524629e-01 6.011790861026479e-01 4.721978656243156e-01 4.999999999834754e-01 7.119305378890114e-01 5.511158504359670e-01 4.999999999866589e-01 7.442577056515102e-01
1.513671874997986e+01  4.438758119279786e-01 5.000000318643724e-01 6.092594695336708e-01 4.699805429440018e-01 4.999999999848496e-01 7.198968339920725e-01 5.553875224550849e-01 4.999999999872220e-01 7.448033451388125e-01
1.523437499997950e+01  4.327036255633728e-01 5.000000316089716e-01 6.184021007761416e-01 4.688291743780008e-01 4.999999999853501e-01 7.278962972396431e-01 5.597896809566808e-01 4.999999999878834e-01 7.448394054968640e-01
1.533203124997915e+01  4.221576233806739e-01 5.000000315627262e-01 6.283672833994034e-01 4.687508864922641e-01 4.999999999862710e-01 7.357112165737376e-01 5.643585375440053e-01 4.999999999890545e-01 7.444485114272520e-01
1.542968749997879e+01  4.123319090028785e-01 5.000000311631581e-01 6.391475696269189e-01 4.697898950520608e-01 4.999999999856568e-01 7.432416001612280e-01 5.688285645803252e-01 4.999999999895397e-01 7.435968370680225e-01
1.552734374997844e+01  4.032613118148966e-01 5.000000306904612e-01 6.507259493901533e-01 4.719589248201680e-01 4.999999999855906e-01 7.503402013097563e-01 5.732409558052871e-01 4.999999999900145e-01 7.423175394154019e-01
1.562499999997808e+01  3.949882954962052e-01 5.000000305871297e-01 6.629034533933230e-01 4.752085713146562e-01 4.999999999854278e-01 7.569015353027644e-01 5.774425267306058e-01 4.999999999900988e-01 7.407082617855394e-01
1.572265624997772e+01  3.876162271210553e-01 5.000000302602102e-01 6.757054411647786e-01 4.795882418406324e-01 4.999999999862861e-01 7.628190658712374e-01 5.813307628734842e-01 4.999999999891129e-01 7.387640642576752e-01
1.582031249997737e+01  3.812370963703580e-01 5.000000302744043e-01 6.889665352452862e-01 4.849986178652649e-01 4.999999999865848e-01 7.679277423568417e-01 5.849923312996516e-01 4.999999999880558e-01 7.364722284745442e-01
1.591796874997701e+01  3.759056087259330e-01 5.000000298911378e-01 7.025402588100880e-01 4.913324687816393e-01 4.999999999872357e-01 7.722597698772815e-01 5.881407111135440e-01 4.999999999906276e-01 7.339974559323698e-01
1.601562499997683e+01  3.716676242387750e-01 5.000000295705103e-01 7.163964627601370e-01 4.985562013554890e-01 4.999999999866642e-01 7.757435926258409e-01 5.909306702601667e-01 4.999999999918707e-01 7.312878126866830e-01
1.611328124997754e+01  3.686761768761523e-01 5.000000295613188e-01 7.303571221802587e-01 5.064764900374915e-01 4.999999999873391e-01 7.782222374063942e-01 5.932539307181024e-01 4.999999999948296e-01 7.284613484836421e-01
1.621093749997825e+01  3.670356463131274e-01 5.000000293515779e-01 7.441523864004822e-01 5.149574239552474e-01 4.999999999877323e-01 7.798332138204145e-01 5.950379351820189e-01 4.999999999955066e-01 7.254809828105711e-01
1.630859374997896e+01  3.668119918683649e-01 5.000000292701788e-01 7.577021135274629e-01 5.238375977079652e-01 4.999999999883649e-01 7.805615764975072e-01 5.962991921034624e-01 4.999999999959231e-01 7.225182979921958e-01
1.640624999997967e+01  3.680977008194273e-01 5.000000288658014e-01 7.708035648869545e-01 5.329784326680030e-01 4.999999999879300e-01 7.804088532760908e-01 5.970886133509991e-01 4.999999999954681e-01 7.195450705049962e-01
1.650390624998038e+01  3.710019404092881e-01 5.000000285407956e-01 7.831970015517894e-01 5.422283186567582e-01 4.999999999870139e-01 7.794046087698240e-01 5.973120814470960e-01 4.999999999935048e-01 7.166398943039107e-01
1.660156249998109e+01  3.756082626436369e-01 5.000000282758502e-01 7.949325206734159e-01 5.514090592670650e-01 4.999999999877011e-01 7.776556518929751e-01 5.970242280113397e-01 4.999999999936101e-01 7.137527115362826e-01
1.669921874998180e+01  3.820699322838919e-01 5.000000278132599e-01 8.057224111836059e-01 5.602977437979233e-01 4.999999999872255e-01 7.751764799008509e-01 5.962745455681120e-01 4.999999999939953e-01 7.110589518710116e-01
1.679687499998251e+01  3.903244576143374e-01 5.000000280712502e-01 8.152733037979035e-01 5.688056274596739e-01 4.999999999872785e-01 7.720179799139580e-01 5.950396373535052e-01 4.999999999940901e-01 7.085581504989169e-01
1.689453124998322e+01  4.003343726430088e-01 5.000000279763233e-01 8.237421184833496e-01 5.767496390838973e-01 4.999999999874070e-01 7.682509717667473e-01 5.933753995324725e-01 4.999999999943716e-01 7.061865452403290e-01
1.699218749998393e+01  4.125293829524561e-01 5.000006682023102e-01 8.310191158032654e-01 5.840495022825183e-01 4.999999999874081e-01 7.639536701588875e-01 5.913293769719108e-01 4.999999999951201e-01 7.041456058432175e-01
1.708984374998465e+01  4.263082717688081e-01 5.000000274825700e-01 8.369418357610315e-01 5.905410544900463e-01 4.999999999877393e-01 7.591647912151345e-01 5.888742536035548e-01 4.999999999954642e-01 7.023314806610437e-01
1.718749999998536e+01  4.418624425569715e-01 5.000000273369939e-01 8.414216447900986e-01 5.961733745231602e-01 4.999999999878122e-01 7.539459889402798e-01 5.861813652891810e-01 4.999999999960328e-01 7.008124258513079e-01
1.728515624998607e+01  4.589891387930330e-01 5.000000267897949e-01 8.448012462253767e-01 6.009551618054153e-01 4.999999999873237e-01 7.484412915276443e-01 5.832047963430953e-01 4.999999999963695e-01 6.996294863857032e-01
1.738281249998678e+01  4.775659375863231e-01 5.000000260189870e-01 8.468633513203068e-01 6.047664348723842e-01 4.999999999885979e-01 7.427081549051463e-01 5.800201174910078e-01 4.999999999970308e-01 6.987487579864147e-01
1.748046874998749e+01  4.971378707186767e-01 5.000000255968265e-01 8.476676596158760e-01 6.075795572728813e-01 4.999999999886128e-01 7.367793960929911e-01 5.766673615845886e-01 4.999999999968367e-01 6.982549666326243e-01
1.757812499998820e+01  5.174144369584601e-01 5.000000257722976e-01 8.472778746563847e-01 6.094990739580665e-01 4.999999999889098e-01 7.307619800508894e-01 5.732388738649108e-01 4.999999999970145e-01 6.980773841742675e-01
1.767578124998891e+01  5.382024884378168e-01 5.000000261402484e-01 8.456956334914906e-01 6.104255418360540e-01 4.999999999890192e-01 7.247277611719998e-01 5.697569000695272e-01 4.999999999969639e-01 6.981873269164875e-01
1.777343749998962e+01  5.590858362336495e-01 5.000000256141119e-01 8.430667542956743e-01 6.105471728811015e-01 4.999999999883550e-01 7.188663059407335e-01 5.662691064194764e-01 4.999999999954802e-01 6.987249125844993e-01
1.787109374999033e+01  5.795547054112075e-01 5.000000261925013e-01 8.392667061044535e-01 6.097561879014032e-01 4.999999999882238e-01 7.131583502253012e-01 5.628455908755727e-01 4.999999999945476e-01 6.995505316050852e-01
1.796874999999104e+01  5.991442606773866e-01 5.000000261940172e-01 8.342399675124020e-01 6.081775352372224e-01 4.999999999878835e-01 7.077216376955106e-01 5.595092798829114e-01 4.999999999935547e-01 7.007072205789311e-01
1.806640624999175e+01  6.173406726030886e-01 5.000000263782159e-01 8.279555808503009e-01 6.058736813451187e-01 4.999999999878452e-01 7.025898869575151e-01 5.563808685672494e-01 4.999999999920099e-01 7.021627374848705e-01
1.816406249999246e+01  6.338656477954585e-01 5.000000262672292e-01 8.204048110425124e-01 6.028995068965493e-01 4.999999999890541e-01 6.978628570746310e-01 5.534025834228059e-01 4.999999999918640e-01 7.038631463917834e-01
1.826171874999317e+01  6.483874321475643e-01 5.000000263112501e-01 8.116499699971411e-01 5.993089530860103e-01 4.999999999891974e-01 6.936273548202169e-01 5.507276877836045e-01 4.999999999912637e-01 7.058693207795247e-01
1.835937499999388e+01  6.605016979229462e-01 5.000000260820646e-01 8.015423116830934e-01 5.952210044217631e-01 4.999999999898213e-01 6.898407592928381e-01 5.482645676869483e-01 4.999999999909201e-01 7.080864537371568e-01
1.845703124999459e+01  6.701096038242562e-01 5.000000259711760e-01 7.902763354874376e-01 5.905986877952516e-01 4.999999999901264e-01 6.866507415753796e-01 5.462168710407559e-01 4.999999999909795e-01 7.104240832508261e-01
1.855468749999530e+01  6.770033818810206e-01 5.000000257481422e-01 7.779671424308815e-01 5.856642982752436e-01 4.999999999903215e-01 6.839881542658021e-01 5.445093010260914e-01 4.999999999906103e-01 7.129605572469592e-01
1.865234374999601e+01  6.813666158894481e-01 5.000000259557862e-01 7.648229501522712e-01 5.803652308127289e-01 4.999999999905264e-01 6.819399498699278e-01 5.431771532151843e-01 4.999999999908435e-01 7.155845457044012e-01
1.874999999999672e+01  6.832260448791742e-01 5.000000255315012e-01 7.510993012418943e-01 5.748420648495950e-01 4.999999999907378e-01 6.804586710075864e-01 5.422726826284888e-01 4.999999999899082e-01 7.182611943513737e-01
1.884765624999743e+01  6.828369204815338e-01 5.000000251678246e-01 7.371713059481864e-01 5.691670135810407e-01 4.999999999905037e-01 6.796549754834293e-01 5.417757622095551e-01 4.999999999890217e-01 7.209332922532353e-01
1.894531249999815e+01  6.803542029435129e-01 5.000000253450789e-01 7.232758964207822e-01 5.633657598157460e-01 4.999999999908558e-01 6.794364956902665e-01 5.417667514134000e-01 4.999999999888408e-01 7.235954598329423e-01
1.904296874999886e+01  6.760681565084060e-01 5.000000245719795e-01 7.096001461559348e-01 5.575276037577369e-01 4.999999999918937e-01 6.798228956977778e-01 5.421766889904085e-01 4.999999999887512e-01 7.261284647352992e-01
1.914062499999957e+01  6.702611722619715e-01 5.000000240967308e-01 6.964601559885180e-01 5.517410671751443e-01 4.999999999926670e-01 6.808329232902540e-01 5.430508396233124e-01 4.999999999892364e-01 7.285425180018787e-01
1.923828125000028e+01  6.631006280406713e-01 5.000000243773767e-01 6.840347993263024e-01 5.460521385626703e-01 4.999999999933931e-01 6.824176671942894e-01 5.443389737597093e-01 4.999999999888713e-01 7.308235498304750e-01
1.933593750000099e+01  6.548597042977931e-01 5.000000241585403e-01 6.724459043810538e-01 5.405515554959723e-01 4.999999999936487e-01 6.845273546927051e-01 5.460041143625681e-01 4.999999999891296e-01 7.327978401268878e-01
1.943359375000170e+01  6.456823822135890e-01 5.000000237378067e-01 6.618177353350079e-01 5.352904230564189e-01 4.999999999947801e-01 6.871839558733617e-01 5.481148438347058e-01 4.999999999892230e-01 7.345471229490206e-01
1.953125000000241e+01  6.357597443416854e-01 5.000000232751008e-01 6.522653742282818e-01 5.302744507074530e-01 4.999999999956051e-01 6.903209842512371e-01 5.505311145449346e-01 4.999999999893011e-01 7.360172865826659e-01
1.962890625000312e+01  6.252189473699441e-01 5.000005250719771e-01 6.438307774361085e-01 5.257108518702689e-01 4.999999999964432e-01 6.938621711254521e-01 5.532324949770909e-01 4.999999999904769e-01 7.371731760011607e-01
1.972656250000383e+01  6.142532516400279e-01 5.000000227151364e-01 6.365722943676586e-01 5.215025623054742e-01 4.999999999972241e-01 6.978357503381799e-01 5.561909324352731e-01 4.999999999908973e-01 7.380474475625006e-01
1.982421875000454e+01  6.029143724733806e-01 5.000000223377453e-01 6.305079202966101e-01 5.178247074751784e-01 4.999999999976267e-01 7.021338587966091e-01 5.593068757556015e-01 4.999999999913388e-01 7.384972009962631e-01
1.992187500000525e+01  5.913002668047849e-01 5.000000221007009e-01 6.256496136025994e-01 5.146284951421614e-01 4.999999999980602e-01 7.066944148314932e-01 5.625969571369606e-01 4.999999999910738e-01 7.386443247451757e-01
2.001953125000596e+01  5.794997980169039e-01 5.000000216872743e-01 6.220692937990019e-01 5.120574844711464e-01 4.999999999980111e-01 7.114771863098228e-01 5.659086517742163e-01 4.999999999901077e-01 7.384311335178981e-01
2.011718750000667e+01  5.675832785803034e-01 5.000000215100282e-01 6.196691908947879e-01 5.101234479827130e-01 4.999999999979400e-01 7.163933181615098e-01 5.692363623503085e-01 4.999999999888225e-01 7.379457471837305e-01
2.021484375000738e+01  5.556792577420373e-01 5.000000211281066e-01 6.184462158946077e-01 5.087994796346182e-01 4.999999999980221e-01 7.213611606002270e-01 5.724967334890051e-01 4.999999999894191e-01 7.370932901263251e-01
2.031250000000809e+01  5.438839680397085e-01 5.000000208164628e-01 6.184288602307118e-01 5.081961132739879e-01 4.999999999979175e-01 7.263414075666408e-01 5.756161857131755e-01 4.999999999900041e-01 7.359319712093876e-01
2.041015625000880e+01  5.322273915198777e-01 5.000000205730358e-01 6.195620525494369e-01 5.082454916142322e-01 4.999999999983406e-01 7.311447101483592e-01 5.786312372075707e-01 4.999999999896217e-01 7.345748283405380e-01
2.050781250000951e+01  5.207460876469361e-01 5.000000198968774e-01 6.218699532327101e-01 5.090503272250515e-01 4.999999999984727e-01 7.358168015921956e-01 5.813031528855496e-01 4.999999999895747e-01 7.329430384883814e-01
2.060546875001022e+01  5.096076204197038e-01 5.000000194852672e-01 6.251516826028468e-01 5.105506108355505e-01 4.999999999988216e-01 7.402179603175730e-01 5.837908695444921e-01 4.999999999887250e-01 7.310934456640067e-01
2.070312500001094e+01  4.988013744236884e-01 5.000000190053444e-01 6.294771465661474e-01 5.127077039499102e-01 4.999999999988602e-01 7.442941220649447e-01 5.859369218623681e-01 4.999999999899702e-01 7.291091748495483e-01
2.080078125001165e+01  4.884498710027712e-01 5.000000185381349e-01 6.348245234045786e-01 5.155496485026706e-01 4.999999999989482e-01 7.480386678282862e-01 5.877294702178041e-01 4.999999999887894e-01 7.270166396567520e-01
2.089843750001236e+01  4.785418766488661e-01 5.000000183195809e-01 6.410671749255585e-01 5.190322571687556e-01 4.999999999991731e-01 7.512352015779684e-01 5.891853719352688e-01 4.999999999901164e-01 7.248057748192334e-01
2.099609375001307e+01  4.692142156397196e-01 5.000000181100897e-01 6.481791009043477e-01 5.229973620873302e-01 4.999999999985345e-01 7.540159688873187e-01 5.902226161009736e-01 4.999999999910387e-01 7.225651781847944e-01
2.109375000001378e+01  4.605548578233646e-01 5.000000177951345e-01 6.560339919090922e-01 5.274748964499288e-01 4.999999999987250e-01 7.562159506253634e-01 5.908894027218565e-01 4.999999999900506e-01 7.203173435815180e-01
2.119140625001449e+01  4.524984574638104e-01 5.000000173594148e-01 6.646565369712556e-01 5.323518119255576e-01 4.999999999987317e-01 7.578713500410136e-01 5.911824251185183e-01 4.999999999879796e-01 7.180599808421774e-01
2.128906250001520e+01  4.452345062438717e-01 5.000000170848298e-01 6.738945055387008e-01 5.375102979539413e-01 4.999999999986052e-01 7.589575706177201e-01 5.910411442109180e-01 4.999999999880231e-01 7.159047732203875e-01
2.138671875001591e+01  4.388294258637638e-01 5.000000168962631e-01 6.836757281798151e-01 5.428802918206990e-01 4.999999999977955e-01 7.595213088067617e-01 5.905114012840782e-01 4.999999999891818e-01 7.138130882161284e-01
2.148437500001662e+01  4.332598197842181e-01 5.000000168201394e-01 6.939343014199029e-01 5.484175703765446e-01 4.999999999981303e-01 7.594663392801907e-01 5.897148841029393e-01 4.999999999897777e-01 7.118517076473165e-01
2.158203125001733e+01  4.286577747229520e-01 5.000000167745664e-01 7.044871401547511e-01 5.539723740490455e-01 4.999999999984198e-01 7.588776910576868e-01 5.885062239746629e-01 4.999999999905942e-01 7.100609202607761e-01
2.167968750001804e+01  4.250649881883760e-01 5.000002733639829e-01 7.153170877812738e-01 5.594515091400821e-01 4.999999999986769e-01 7.577685389616039e-01 5.870121400874897e-01 4.999999999932702e-01 7.084639884960934e-01
2.177734375001875e+01  4.225951663623664e-01 5.000000177173533e-01 7.262321727093345e-01 5.647113318035009e-01 4.999999999988319e-01 7.562115678470210e-01 5.852111666059399e-01 4.999999999927616e-01 7.070184869301356e-01
2.187500000001946e+01  4.212714487420947e-01 5.000000177116659e-01 7.371602348334004e-01 5.697737122530455e-01 4.999999999988638e-01 7.541509222196409e-01 5.831754152185631e-01 4.999999999975728e-01 7.058350246497302e-01
2.197265625002017e+01  4.212294534081236e-01 5.000000177517523e-01 7.479239020887487e-01 5.745013580628300e-01 4.999999999985693e-01 7.517306740401752e-01 5.809264181399358e-01 4.999999999986056e-01 7.048794154926203e-01
2.207031250002088e+01  4.224353505150107e-01 5.000000181102291e-01 7.583814994890034e-01 5.788034295236087e-01 4.999999999981615e-01 7.488922191101186e-01 5.785237564015084e-01 4.999999999991531e-01 7.041843016841459e-01
2.216796875002159e+01  4.249737062164253e-01 5.000000181098698e-01 7.683658534105128e-01 5.826041489101048e-01 4.999999999982806e-01 7.457801772481270e-01 5.759956510575986e-01 5.000000000000080e-01 7.037385308522273e-01
2.226562500002230e+01  4.289765524279702e-01 5.000000183736444e-01 7.778562985342552e-01 5.859181605980757e-01 4.999999999983910e-01 7.423451281312936e-01 5.733692992114831e-01 4.999999999991193e-01 7.035656040890669e-01
2.236328125002301e+01  4.343021981801157e-01 5.000000185090944e-01 7.865972575612449e-01 5.887072201964710e-01 4.999999999988258e-01 7.388006146621662e-01 5.707044520625245e-01 4.999999999984087e-01 7.036350487137931e-01
2.246093750002373e+01  4.410747023816234e-01 5.000000185981686e-01 7.946556317042389e-01 5.908805717229964e-01 4.999999999987836e-01 7.350505014421606e-01 5.680518093234082e-01 4.999999999981610e-01 7.040091928832258e-01
2.255859375002444e+01  4.491039852775399e-01 5.000000182866250e-01 8.015851902862301e-01 5.924817260766470e-01 4.999999999981504e-01 7.312458282651249e-01 5.654081441908028e-01 4.999999999990166e-01 7.046007918210483e-01
2.265625000002515e+01  4.587420493552781e-01 5.000000179058243e-01 8.079042648173754e-01 5.934845458224142e-01 4.999999999985654e-01 7.273494875724374e-01 5.628560952269372e-01 5.000000000009825e-01 7.054681063057167e-01
2.275390625002586e+01  4.695947173930398e-01 5.000000180373549e-01 8.130135798314826e-01 5.939325365399785e-01 4.999999999988676e-01 7.235113870764595e-01 5.604488169473272e-01 5.000000000026986e-01 7.065762713426957e-01
2.285156250002657e+01  4.814622745854758e-01 5.000000180210542e-01 8.169557337173077e-01 5.937827465639485e-01 5.000000000003326e-01 7.197717629296577e-01 5.582052193046478e-01 5.000000000036794e-01 7.078678369894205e-01
2.294921875002728e+01  4.944609258082110e-01 5.000000172310782e-01 8.200296767878368e-01 5.930730182057187e-01 5.000000000018525e-01 7.161469902170530e-01 5.560805853154696e-01 5.000000000044827e-01 7.093373834319905e-01
2.304687500002799e+01  5.083782093030036e-01 5.000000170721837e-01 8.220576384920267e-01 5.919248663733233e-01 5.000000000032587e-01 7.126877156823826e-01 5.542432854978123e-01 5.000000000060250e-01 7.109574911897674e-01
2.314453125002870e+01  5.229069965810753e-01 5.000000167059386e-01 8.229777955081347e-01 5.902375988264288e-01 5.000000000032612e-01 7.095196270561667e-01 5.526439206204822e-01 5.000000000063153e-01 7.127988176092723e-01
2.324218750002941e+01  5.377835077034072e-01 5.000000514429361e-01 8.228160141729284e-01 5.881007924308729e-01 5.000000000046080e-01 7.065735488183736e-01 5.513768015169421e-01 5.000000000069791e-01 7.146851604541169e-01
2.333984375003012e+01  5.527507902334294e-01 5.000000162486004e-01 8.215841142832668e-01 5.856826620570675e-01 5.000000000052531e-01 7.039449120857489e-01 5.502952533935594e-01 5.000000000066683e-01 7.166169884275166e-01
2.343750000003083e+01  5.676071480450947e-01 5.000000158108032e-01 8.193546748532901e-01 5.827964211046607e-01 5.000000000059091e-01 7.016189607767938e-01 5.495934217639734e-01 5.000000000063248e-01 7.186663300939129e-01
2.353515625003154e+01  5.820356720873755e-01 5.000000156455295e-01 8.161204084346029e-01 5.797059645535303e-01 5.000000000069758e-01 6.997444275827331e-01 5.492198800739604e-01 5.000000000065021e-01 7.206654424493991e-01
2.363281250003225e+01  5.956701017834390e-01 5.000000153167763e-01 8.118606665424478e-01 5.762730473258224e-01 5.000000000077195e-01 6.982270692258700e-01 5.491855107248975e-01 5.000000000070377e-01 7.226535242885437e-01
2.373046875003296e+01  6.083550758037140e-01 5.000000150762910e-01 8.065924763602311e-01 5.727485701882323e-01 5.000000000076705e-01 6.970926480885168e-01 5.494816073209914e-01 5.000000000122599e-01 7.246174483707717e-01
2.382812500003367e+01  6.197116197273027e-01 5.000000149271672e-01 8.003722203863852e-01 5.689698941788724e-01 5.000000000074524e-01 6.963956843842294e-01 5.501026317174490e-01 5.000000000073944e-01 7.264281760645024e-01
2.392578125003438e+01  6.295790600137346e-01 5.000000147823048e-01 7.931748135821571e-01 5.652006722671872e-01 5.000000000067788e-01 6.960661282880926e-01 5.510989664081966e-01 5.000000000075007e-01 7.280916066170039e-01
2.402343750003509e+01  6.378450346920069e-01 5.000000145279225e-01 7.851801149806009e-01 5.613244788223508e-01 5.000000000054549e-01 6.961907048441319e-01 5.523661050602688e-01 5.000000000078185e-01 7.296396803359908e-01
2.412109375003580e+01  6.443550103851164e-01 5.000000143975880e-01 7.763893929258840e-01 5.574801277739025e-01 5.000000000033740e-01 6.966570854025048e-01 5.538919772757754e-01 5.000000000081407e-01 7.309787933395047e-01
2.421875000003651e+01  6.491050091802124e-01 5.000000140932244e-01 7.669837319205298e-01 5.536961413900408e-01 5.000000000011151e-01 6.975510052463807e-01 5.556832856311995e-01 5.000000000084306e-01 7.321362252172042e-01
2.431640625003723e+01  6.519653691019206e-01 5.000000141150042e-01 7.570239419380981e-01 5.500273632513448e-01 5.000000000004940e-01 6.988143852416280e-01 5.577048866671463e-01 5.000000000083750e-01 7.329735504615087e-01
2.441406250003794e+01  6.532013158707453e-01 5.000000139052534e-01 7.468392054947512e-01 5.465251615215099e-01 5.000000000001564e-01 7.004945837734311e-01 5.599307388772501e-01 5.000000000080725e-01 7.336440273657360e-01
2.451171875003865e+01  6.527564506002648e-01 5.000000134367040e-01 7.364814135140428e-01 5.432230887397281e-01 4.999999999994863e-01 7.024263692306343e-01 5.622488361885712e-01 5.000000000082199e-01 7.340005030471612e-01
2.460937500003936e+01  6.508093405721126e-01 5.000005623844407e-01 7.261904770708574e-01 5.401278795613611e-01 4.999999999994227e-01 7.046623277195793e-01 5.647467616463622e-01 5.000000000075443e-01 7.341509528655258e-01
2.470703125004007e+01  6.474576762888142e-01 5.000000132051298e-01 7.161097248555802e-01 5.373662009650044e-01 4.999999999998889e-01 7.071659753430138e-01 5.671846163310640e-01 5.000000000070194e-01 7.340070567795194e-01
2.480468750004078e+01  6.429562569803177e-01 5.000000132432781e-01 7.064054715670139e-01 5.348937159306110e-01 4.999999999998427e-01 7.099002015792467e-01 5.696845636087513e-01 5.000000000058200e-01 7.336579533492801e-01
2.490234375004149e+01  6.373995873025990e-01 5.000000130626627e-01 6.972459508707435e-01 5.328129419145640e-01 5.000000000001451e-01 7.128192580178310e-01 5.721958974492281e-01 5.000000000057064e-01 7.330601533737622e-01
2.500000000004220e+01  6.308995396642507e-01 5.000000127506169e-01 6.887151157310433e-01 5.311180316502164e-01 4.999999999999979e-01 7.158815611312295e-01 5.745076362242567e-01 5.000000000055420e-01 7.322573178091373e-01
2.509765625004291e+01  6.236543735735032e-01 5.000000123438852e-01 6.809474502387173e-01 5.298357371380359e-01 4.999999999998331e-01 7.189700639396356e-01 5.767802730413698e-01 5.000000000070381e-01 7.312207429047098e-01
2.519531250004362e+01  6.157845071715948e-01 5.000000122137608e-01 6.739919593011566e-01 5.289924353630788e-01 4.999999999995557e-01 7.222044693808765e-01 5.788221955347863e-01 5.000000000064838e-01 7.299832848152876e-01
2.529296875004433e+01  6.073811376742009e-01 5.000000120915014e-01 6.678779548808303e-01 5.285736730794485e-01 4.999999999994315e-01 7.253393477282557e-01 5.806902289976451e-01 5.000000000052813e-01 7.286122560975091e-01
2.539062500004504e+01  5.986069866511995e-01 5.000006076025919e-01 6.627689038125343e-01 5.285978882585332e-01 4.999999999975343e-01 7.284273161511111e-01 5.823421591713412e-01 5.000000000037912e-01 7.271565849988881e-01
2.548828125004575e+01  5.894629087945216e-01 5.000000114455085e-01 6.585300680742894e-01 5.290945463751383e-01 5.000000000006590e-01 7.314186620375575e-01 5.837669232879277e-01 5.000000000026043e-01 7.255377860946757e-01
2.558593750004646e+01  5.801651256791986e-01 5.000000112534320e-01 6.553733648791117e-01 5.300417152775166e-01 5.000000000018033e-01 7.342743612503887e-01 5.848589877120346e-01 5.000000000027668e-01 7.238922829074117e-01
2.568359375004717e+01  5.707346482460368e-01 5.000000110241832e-01 6.531314082183065e-01 5.314396026159670e-01 5.000000000029262e-01 7.369026123027892e-01 5.856828803060146e-01 5.000000000027718e-01 7.221956661273859e-01
2.578125000004788e+01  5.612705577917965e-01 5.000000109021470e-01 6.519293165416246e-01 5.332043925807612e-01 5.000000000046925e-01 7.392958834997332e-01 5.861869792037859e-01 5.000000000027577e-01 7.204503529888333e-01
2.587890625004859e+01  5.518418685759805e-01 5.000000106863179e-01 6.516629452037780e-01 5.353856615281113e-01 5.000000000056436e-01 7.413944565050912e-01 5.864314599371032e-01 5.000000000024960e-01 7.187498488295326e-01
2.597656250004930e+01  5.425455561379452e-01 5.000000106139569e-01 6.523564452286302e-01 5.378750955107477e-01 5.000000000048150e-01 7.432066804569266e-01 5.863677730423722e-01 5.000000000007725e-01 7.170975940040927e-01
2.607421875005002e+01  5.334371291510918e-01 5.000000104766397e-01 6.539364679239167e-01 5.407242204200734e-01 5.000000000038104e-01 7.447318058278670e-01 5.860028153953423e-01 4.999999999995514e-01 7.155222128042434e-01
2.617187500005073e+01  5.245947622209404e-01 5.000000104611453e-01 6.564940291493067e-01 5.436941883523296e-01 5.000000000031595e-01 7.458182556205278e-01 5.853610448523074e-01 4.999999999979194e-01 7.140090189636191e-01
2.626953125005144e+01  5.160995857658376e-01 5.000000102731117e-01 6.598339024545612e-01 5.470083598063946e-01 5.000000000030117e-01 7.465804240450767e-01 5.845004544798550e-01 4.999999999991647e-01 7.125884065140460e-01
2.636718750005215e+01  5.079543611448701e-01 5.000000101962330e-01 6.640323557151737e-01 5.503334869028056e-01 5.000000000027821e-01 7.469560630522228e-01 5.833621951549257e-01 4.999999999966578e-01 7.113533413380697e-01
2.646484375005286e+01  5.003240444443873e-01 5.000000100118704e-01 6.689181017629431e-01 5.538304037020814e-01 5.000000000028055e-01 7.470270833411923e-01 5.820140354707714e-01 4.999999999960394e-01 7.102768922986071e-01
2.656250000005357e+01  4.931551040068918e-01 5.000000098945161e-01 6.745496301284216e-01 5.572446335083618e-01 5.000000000020869e-01 7.466928532781718e-01 5.804639412051612e-01 4.999999999963572e-01 7.093772594617354e-01
2.666015625005428e+01  4.866040774022087e-01 5.000000097910839e-01 6.807793404407813e-01 5.607020518765093e-01 5.000000000026432e-01 7.460635629881825e-01 5.787364203146088e-01 4.999999999952648e-01 7.086097422856458e-01
2.675781250005499e+01  4.806964550799454e-01 5.000000096700925e-01 6.875758984285950e-01 5.640061734592894e-01 5.000000000033828e-01 7.451053186302792e-01 5.769053965507656e-01 4.999999999959203e-01 7.080837438975758e-01
2.685546875005570e+01  4.754521337220796e-01 5.000000094350638e-01 6.948251884679625e-01 5.672151157790190e-01 5.000000000033594e-01 7.438278969193868e-01 5.750056248646996e-01 4.999999999971673e-01 7.077007049434063e-01
2.695312500005641e+01  4.709892320894513e-01 5.000000092576621e-01 7.024856143651931e-01 5.702062648721262e-01 5.000000000039170e-01 7.422880287586509e-01 5.729688518576906e-01 4.999999999981550e-01 7.076165684752789e-01
2.705078125005712e+01  4.673257725703387e-01 5.000000089858008e-01 7.104373915481013e-01 5.729049165333607e-01 5.000000000035736e-01 7.405345544729935e-01 5.709452437745633e-01 4.999999999986620e-01 7.076688620288736e-01
2.714843750005783e+01  4.645676499763221e-01 5.000000088424073e-01 7.186316339715648e-01 5.753964449157419e-01 5.000000000029817e-01 7.385207513707925e-01 5.689160389213955e-01 4.999999999993631e-01 7.079156865293144e-01
2.724609375005854e+01  4.626676698331960e-01 5.000000087715101e-01 7.269116411144907e-01 5.774897698078768e-01 5.000000000022915e-01 7.363249354086505e-01 5.668494307575356e-01 5.000000000006698e-01 7.083887467197434e-01
2.734375000005925e+01  4.617140916509535e-01 5.000000087149222e-01 7.352149572839762e-01 5.792922745708907e-01 5.000000000021650e-01 7.340003928788615e-01 5.649018212677591e-01 5.000000000010849e-01 7.090162316341874e-01
2.744140625005996e+01  4.618102259020177e-01 5.000000087031260e-01 7.434681941386412e-01 5.806851383826320e-01 5.000000000018486e-01 7.315741855160294e-01 5.630709297899866e-01 5.000000000017544e-01 7.098681401323075e-01
2.753906250006067e+01  4.628649740158011e-01 5.000000085675695e-01 7.514259443067041e-01 5.817621893463919e-01 5.000000000014999e-01 7.291149100682038e-01 5.613252343566162e-01 5.000000000019060e-01 7.108480830911760e-01
2.763671875006138e+01  4.650798154140991e-01 5.000000082778593e-01 7.591362169059451e-01 5.824438097882050e-01 5.000000000016481e-01 7.266170749177459e-01 5.597387135292032e-01 5.000000000024510e-01 7.120010741404530e-01
2.773437500006209e+01  4.682713916858087e-01 5.000000083242863e-01 7.664331538800978e-01 5.827682545612356e-01 5.000000000021065e-01 7.241145631621607e-01 5.583249994546611e-01 5.000000000019836e-01 7.133036206968133e-01
2.783203125006280e+01  4.725756772398265e-01 5.000000082911533e-01 7.732810716530201e-01 5.827249785967076e-01 5.000000000008032e-01 7.216393949059050e-01 5.571134914511691e-01 5.000000000012019e-01 7.146422879990632e-01
2.792968750006352e+01  4.778681109676363e-01 5.000000082524866e-01 7.794892848943936e-01 5.823324581732690e-01 4.999999999995474e-01 7.193364880796389e-01 5.560721315083692e-01 5.000000000007052e-01 7.160632889238642e-01
2.802734375006423e+01  4.842515018458683e-01 5.000000082080093e-01 7.850531235702650e-01 5.815707195769385e-01 4.999999999990871e-01 7.170728455376383e-01 5.553025353486638e-01 4.999999999999084e-01 7.175344528046869e-01
2.812500000006494e+01  4.915559983608094e-01 5.000000080979760e-01 7.899678918962932e-01 5.804590450619851e-01 4.999999999981943e-01 7.149874456023693e-01 5.547933168454270e-01 4.999999999998104e-01 7.191219400706519e-01
2.822265625006565e+01  4.996905787120431e-01 5.000000078898816e-01 7.940431408454860e-01 5.791123544887702e-01 4.999999999989683e-01 7.130716212193626e-01 5.545229932066446e-01 4.999999999947478e-01 7.206300536573528e-01
2.832031250006636e+01  5.086087732727803e-01 5.000000077481682e-01 7.972721953059739e-01 5.774784038969055e-01 4.999999999990511e-01 7.113269819914935e-01 5.544860482564377e-01 5.000000000011439e-01 7.221278103487901e-01
2.841796875006707e+01  5.182881532783333e-01 5.000000077033727e-01 7.997339438185177e-01 5.756386188264967e-01 4.999999999987554e-01 7.098573711306621e-01 5.547408541900088e-01 4.999999999984548e-01 7.235879165942133e-01
2.851562500006778e+01  5.284728599507126e-01 5.000000075863210e-01 8.014354972792449e-01 5.735603010430375e-01 4.999999999983526e-01 7.086171493192772e-01 5.552231365908162e-01 4.999999999982369e-01 7.249660936907495e-01
2.861328125006849e+01  5.389862117048332e-01 5.000000077153238e-01 8.022059445486596e-01 5.713575003091048e-01 4.999999999987617e-01 7.076642365470376e-01 5.559509492868366e-01 4.999999999976799e-01 7.262584222364048e-01
2.871093750006920e+01  5.496859347426437e-01 5.000000076176614e-01 8.021053332550256e-01 5.689870124507618e-01 4.999999999990420e-01 7.069097113044204e-01 5.569539272432887e-01 4.999999999972126e-01 7.274025918825819e-01
2.880859375006991e+01  5.603429200102260e-01 5.000000075180762e-01 8.011995826268350e-01 5.665091166598807e-01 4.999999999997657e-01 7.064397716909425e-01 5.581411436506462e-01 4.999999999973046e-01 7.283805079595225e-01
2.890625000007062e+01  5.708756932308009e-01 5.000000075384597e-01 7.993996973165136e-01 5.639904156963813e-01 4.999999999992022e-01 7.062568767859211e-01 5.594854172729342e-01 4.999999999967432e-01 7.292433150287129e-01
2.900390625007133e+01  5.809463371766578e-01 5.000000075355855e-01 7.968256461015333e-01 5.614518932876881e-01 4.999999999992738e-01 7.063646479430694e-01 5.610226672344621e-01 4.999999999962866e-01 7.299200858433045e-01
2.910156250007204e+01  5.904471067528729e-01 5.000000073170845e-01 7.933857500201645e-01 5.588922308596632e-01 4.999999999991689e-01 7.067099209772528e-01 5.627090738917977e-01 4.999999999966449e-01 7.304120963152215e-01
2.919921875007275e+01  5.992078853146073e-01 5.000000074455563e-01 7.892693953602570e-01 5.564183825091570e-01 4.999999999980013e-01 7.073252029747352e-01 5.645320982054242e-01 4.999999999968083e-01 7.307093017996746e-01
2.929687500007346e+01  6.070881088082570e-01 5.000000073171548e-01 7.843633017624119e-01 5.539921240523258e-01 4.999999999968427e-01 7.081577469481275e-01 5.663110217415348e-01 4.999999999973174e-01 7.308000628531715e-01
2.939453125007417e+01  6.139020635100367e-01 5.000000073373381e-01 7.788204536262634e-01 5.516966716555344e-01 4.999999999940176e-01 7.092588010186396e-01 5.682129839615514e-01 4.999999999973670e-01 7.307290382270301e-01
2.949218750007488e+01  6.196284112466368e-01 5.000000075576762e-01 7.727241295222455e-01 5.495195558570081e-01 4.999999999912880e-01 7.105377741293805e-01 5.701066775680219e-01 5.000000000003220e-01 7.304412436154417e-01
2.958984375007559e+01  6.241012024349810e-01 5.000000072519695e-01 7.660656062140891e-01 5.475575940963200e-01 4.999999999926570e-01 7.120557389089652e-01 5.719596661768253e-01 5.000000000004510e-01 7.299936527607030e-01
2.968750000007631e+01  6.273398941055190e-01 5.000000072697697e-01 7.590013532019722e-01 5.457730764937532e-01 4.999999999916491e-01 7.137012839071866e-01 5.737252181843129e-01 4.999999999989967e-01 7.293541790889848e-01
2.978515625007702e+01  6.293276853645918e-01 4.999999015920600e-01 7.515961032069657e-01 5.442180899599965e-01 4.999999999911739e-01 7.154722404423649e-01 5.754407562882838e-01 4.999999999984342e-01 7.286024104487319e-01
2.988281250007773e+01  6.300731782966085e-01 5.000000067877248e-01 7.440561524316691e-01 5.428940827552139e-01 4.999999999910257e-01 7.173870517441043e-01 5.770129506837045e-01 4.999999999978960e-01 7.277184529239568e-01
2.998046875007844e+01  6.297444809879249e-01 4.999999714767358e-01 7.364234529028789e-01 5.418284523546093e-01 4.999999999912849e-01 7.193608853718699e-01 5.784565128880725e-01 4.999999999977645e-01 7.266837482424823e-01
3.007812500007915e+01  6.282722357331656e-01 5.000000064786766e-01 7.289116285011432e-01 5.410726362354009e-01 4.999999999908368e-01 7.213982806806922e-01 5.796621702417937e-01 4.999999999981109e-01 7.255390961285685e-01
3.017578125007986e+01  6.258141130882893e-01 5.000000064131660e-01 7.214754721964473e-01 5.405719234807431e-01 4.999999999910487e-01 7.234818427735334e-01 5.807398386718318e-01 4.999999999973215e-01 7.243098924167088e-01
3.027343750008057e+01  6.224160846710681e-01 5.000000062572615e-01 7.144370182431224e-01 5.403960470467529e-01 4.999999999909986e-01 7.255057967867902e-01 5.815871035546657e-01 5.000000000009825e-01 7.230560077208670e-01
3.037109375008128e+01  6.182009241182745e-01 5.000000061721990e-01 7.077206994061132e-01 5.404969024861707e-01 4.999999999907069e-01 7.274808166244142e-01 5.822352944940087e-01 5.000000000033632e-01 7.217666650490153e-01
3.046875000008199e+01  6.133192302066222e-01 5.000000061771426e-01 7.014776397804479e-01 5.409078235919758e-01 4.999999999908192e-01 7.294156283492902e-01 5.826255644027413e-01 5.000000000060015e-01 7.204391198754643e-01
3.056640625008270e+01  6.077766911410395e-01 5.000000061253753e-01 6.958141974498677e-01 5.415863726905171e-01 4.999999999907965e-01 7.311954309040750e-01 5.827895302201586e-01 5.000000000084918e-01 7.191062059637541e-01
3.066406250008341e+01  6.017349104713325e-01 5.000000061288852e-01 6.907629665011651e-01 5.425386120402272e-01 4.999999999912177e-01 7.328903149905216e-01 5.827440065982509e-01 5.000000000099054e-01 7.178461844575903e-01
3.076171875008412e+01  5.952843513924075e-01 5.000000060408096e-01 6.863687446676696e-01 5.437472456834719e-01 4.999999999915795e-01 7.344045030653443e-01 5.824960160547312e-01 5.000000000113224e-01 7.166527318320204e-01
3.085937500008483e+01  5.884688499599133e-01 5.000000060315174e-01 6.827013150340870e-01 5.451871496899590e-01 4.999999999917418e-01 7.357232962801913e-01 5.820273503967731e-01 5.000000000127052e-01 7.154713971178791e-01
3.095703125008554e+01  5.814223643216616e-01 5.000005555649591e-01 6.797874001905276e-01 5.468158921528243e-01 4.999999999922859e-01 7.368659784344180e-01 5.813533719990590e-01 5.000000000101229e-01 7.143892705504380e-01
3.105468750008625e+01  5.742246727549756e-01 5.000000060408940e-01 6.776263011390000e-01 5.486234843116057e-01 4.999999999924588e-01 7.377650724633934e-01 5.804795453998506e-01 5.000000000209996e-01 7.134444530466845e-01
3.115234375008696e+01  5.669276770190020e-01 5.000000059703454e-01 6.761972865175369e-01 5.506786805262981e-01 4.999999999926444e-01 7.384724537494638e-01 5.794151748010435e-01 5.000000000205350e-01 7.125955363012160e-01
3.125000000008767e+01  5.596042829513651e-01 5.000000058636211e-01 6.755392051587956e-01 5.527466491525483e-01 4.999999999930040e-01 7.389587077869522e-01 5.782567979693607e-01 5.000000000165878e-01 7.119037076389912e-01
3.134765625008838e+01  5.523433339614815e-01 5.000000057833588e-01 6.756543919988368e-01 5.548879061980324e-01 4.999999999931730e-01 7.391719576533032e-01 5.769414653504871e-01 5.000000000151388e-01 7.113401929507502e-01
3.144531250008909e+01  5.452324584140862e-01 5.000000058453513e-01 6.764581578840811e-01 5.571231131727271e-01 4.999999999938299e-01 7.391797950073477e-01 5.754909250433231e-01 5.000000000173264e-01 7.109350232288264e-01
3.154296875008981e+01  5.382616749515102e-01 5.000000058699878e-01 6.780688161046532e-01 5.593254147673729e-01 4.999999999938537e-01 7.389455257514770e-01 5.740262499774147e-01 5.000000000163611e-01 7.106913828413721e-01
3.164062500009052e+01  5.315728543775234e-01 5.000000058779466e-01 6.803011286411722e-01 5.614818223287554e-01 4.999999999938316e-01 7.384679207041657e-01 5.724613039361988e-01 5.000000000171988e-01 7.105815109202656e-01
3.173828125009123e+01  5.251762179764004e-01 5.000000058486846e-01 6.831690340585073e-01 5.636243101624139e-01 4.999999999940794e-01 7.378127727420295e-01 5.709197728045761e-01 5.000000000187340e-01 7.106076451797664e-01
3.183593750009194e+01  5.191322199088786e-01 5.000000058300869e-01 6.866504206954325e-01 5.656273101815683e-01 4.999999999945632e-01 7.369704068105272e-01 5.693238328807348e-01 5.000000000203216e-01 7.108365903411534e-01
3.193359375009265e+01  5.135529838645041e-01 5.000000058432080e-01 6.907391170876630e-01 5.675243602697514e-01 4.999999999949849e-01 7.359688023635654e-01 5.677930933624699e-01 5.000000000198697e-01 7.111788492447632e-01
3.203125000009268e+01  5.084223105806038e-01 5.000000057712074e-01 6.952762116052855e-01 5.692283453688308e-01 4.999999999958298e-01 7.347905305191474e-01 5.662753114189726e-01 5.000000000220455e-01 7.116975607471677e-01
3.212890625009126e+01  5.038421161913726e-01 5.000000057176672e-01 7.002984325595328e-01 5.707410289214798e-01 4.999999999957821e-01 7.334351521549239e-01 5.648688494614796e-01 5.000000000180876e-01 7.123626865433167e-01
3.222656250008983e+01  4.997967269261906e-01 5.000000056463489e-01 7.057012355246073e-01 5.720670532162513e-01 4.999999999952622e-01 7.319950407031182e-01 5.635243141522773e-01 5.000000000166581e-01 7.130962849354054e-01
3.232421875008841e+01  4.963871532317184e-01 5.000000055385423e-01 7.113896256393869e-01 5.732443244076351e-01 4.999999999948097e-01 7.304851864757547e-01 5.622966327929101e-01 5.000000000160553e-01 7.139641441116565e-01
3.242187500008699e+01  4.936738947381449e-01 5.000000054741889e-01 7.173303797280203e-01 5.740883326284273e-01 4.999999999943403e-01 7.289102015646820e-01 5.612144503458044e-01 5.000000000158173e-01 7.149574888443231e-01
3.251953125008557e+01  4.915805512519843e-01 5.000000052740592e-01 7.234453497714776e-01 5.747386763353219e-01 4.999999999937252e-01 7.272880591165050e-01 5.602718665101475e-01 5.000000000150109e-01 7.159925552187436e-01
3.261718750008415e+01  4.903549879076611e-01 5.000000051285669e-01 7.296796237713529e-01 5.751534986746204e-01 4.999999999935357e-01 7.256771432591872e-01 5.595321192509103e-01 5.000000000143722e-01 7.170558894697496e-01
3.271484375008273e+01  4.897583811216654e-01 5.000000051288502e-01 7.358790655872034e-01 5.753026978936346e-01 4.999999999937050e-01 7.240144230357823e-01 5.589475574807691e-01 5.000000000133835e-01 7.182123100495211e-01
3.281250000008131e+01  4.900431022891932e-01 5.000000050783315e-01 7.420475181024708e-01 5.752494343699631e-01 4.999999999942764e-01 7.224150140271260e-01 5.585662966494270e-01 5.000000000071845e-01 7.194114810669392e-01
3.291015625007989e+01  4.910553846344932e-01 5.000000050636165e-01 7.480164804215204e-01 5.749523676628188e-01 4.999999999956051e-01 7.209121317639491e-01 5.583898839382744e-01 5.000000000044251e-01 7.205913648494179e-01
3.300781250007847e+01  4.929627724601651e-01 5.000000050186360e-01 7.538681253356934e-01 5.744230361953847e-01 4.999999999968725e-01 7.195052756812323e-01 5.583830463911758e-01 5.000000000158481e-01 7.217382326963584e-01
3.310546875007704e+01  4.956082629806431e-01 5.000000048679911e-01 7.593538726304786e-01 5.736854189922183e-01 4.999999999979132e-01 7.181285038507823e-01 5.585887616629175e-01 5.000000000192202e-01 7.228227649159731e-01
3.320312500007562e+01  4.990180347619562e-01 5.000000047870852e-01 7.644413423497468e-01 5.727276373794825e-01 4.999999999971254e-01 7.168816134466237e-01 5.589491410252011e-01 5.000000000079733e-01 7.238660518979806e-01
3.330078125007420e+01  5.032185542974675e-01 5.000000049194990e-01 7.691559552423598e-01 5.716309849414769e-01 4.999999999964297e-01 7.157753413594422e-01 5.595288625764573e-01 5.000000000129615e-01 7.248429831857397e-01
3.339843750007278e+01  5.081474759398699e-01 5.000000050091433e-01 7.733888774240967e-01 5.704048458448794e-01 4.999999999966377e-01 7.148646518368761e-01 5.602633888300513e-01 5.000000000130722e-01 7.257468689235388e-01
3.349609375007136e+01  5.136806360971001e-01 5.000000049493351e-01 7.769852215753704e-01 5.690362164695455e-01 4.999999999968985e-01 7.140581384224380e-01 5.611775849020959e-01 5.000000000155912e-01 7.264902966751051e-01
3.359375000006994e+01  5.198766830351790e-01 5.000000049830607e-01 7.801293300974391e-01 5.675079275239799e-01 4.999999999976012e-01 7.134801932804962e-01 5.622098731471992e-01 5.000000000115126e-01 7.271277005387146e-01
3.369140625006852e+01  5.265408649126188e-01 5.000000050748287e-01 7.826005537910639e-01 5.659095500639668e-01 4.999999999983512e-01 7.130585905403838e-01 5.634115542162821e-01 5.000000000089425e-01 7.276579312072576e-01
3.378906250006710e+01  5.336864907842785e-01 5.000000048016163e-01 7.844539770438012e-01 5.642717792699256e-01 4.999999999996560e-01 7.128020534745545e-01 5.646876423869761e-01 5.000000000083189e-01 7.280228077803197e-01
3.388671875006568e+01  5.411156311105279e-01 5.000000047284689e-01 7.856257407990483e-01 5.626584102565326e-01 5.000000000003485e-01 7.127406882817660e-01 5.660544266312819e-01 5.000000000074610e-01 7.282611040230683e-01
3.398437500006425e+01  5.486841674982162e-01 5.000000046318824e-01 7.861692148998536e-01 5.609351647749737e-01 5.000000000011418e-01 7.128229790920230e-01 5.674353028026433e-01 5.000000000061140e-01 7.283150029334168e-01
3.408203125006283e+01  5.563836940799942e-01 5.000000044585478e-01 7.860182798026177e-01 5.592670715211190e-01 5.000000000013125e-01 7.131034157380389e-01 5.688741010491895e-01 5.000000000050933e-01 7.282655932169390e-01
3.417968750006141e+01  5.640339912656349e-01 5.000000041937994e-01 7.852199837586422e-01 5.576321337885498e-01 5.000000000006608e-01 7.135390428755692e-01 5.703341167763748e-01 5.000000000048694e-01 7.280734006891852e-01
3.427734375005999e+01  5.714132853539333e-01 5.000000041249850e-01 7.837560479599985e-01 5.560682480254908e-01 5.000000000095325e-01 7.141555367282175e-01 5.717821278085724e-01 5.000000000038088e-01 7.277279487938824e-01
3.437500000005857e+01  5.785435995390904e-01 5.000000040912647e-01 7.816796045982488e-01 5.545785368226204e-01 5.000000000142554e-01 7.149131052379295e-01 5.731064599066735e-01 5.000000000033862e-01 7.272181264203730e-01
3.447265625005715e+01  5.852626132826972e-01 5.000000040223526e-01 7.790408165211292e-01 5.532063042272772e-01 5.000000000185609e-01 7.157803444898191e-01 5.743749374151119e-01 5.000000000025856e-01 7.266460475861787e-01
3.457031250005573e+01  5.913858947211271e-01 5.000000041801873e-01 7.758049773712704e-01 5.519611398649052e-01 5.000000000242250e-01 7.168146225877816e-01 5.756114524074181e-01 5.000000000016350e-01 7.259687135127317e-01
3.466796875005431e+01  5.968416203568483e-01 5.000000039890937e-01 7.720221179528225e-01 5.508175913107646e-01 5.000000000302256e-01 7.179599780965580e-01 5.766995793830363e-01 5.000000000016972e-01 7.251461434684001e-01
3.476562500005289e+01  6.015762284374518e-01 5.000000041172477e-01 7.677735046830078e-01 5.498293631590664e-01 5.000000000351028e-01 7.191022041173619e-01 5.776450850447172e-01 5.000000000010364e-01 7.242790724917937e-01
3.486328125005146e+01  6.055477404428792e-01 5.000000040768826e-01 7.631319865937353e-01 5.490180715033435e-01 5.000000000392180e-01 7.203789964773006e-01 5.784397856353423e-01 5.000000000007647e-01 7.233387535994034e-01
3.496093750005004e+01  6.086838431130481e-01 5.000000030035265e-01 7.581698797660241e-01 5.484066867101013e-01 5.000000000420977e-01 7.216785344769874e-01 5.791002112447710e-01 4.999999999994681e-01 7.223521374294085e-01
3.505859375004862e+01  6.108818175538427e-01 5.000000041016759e-01 7.528908103727175e-01 5.479751726574179e-01 5.000000000441615e-01 7.230475830157460e-01 5.795358522157494e-01 4.999999999986848e-01 7.213529670110194e-01
3.515625000004720e+01  6.122485453328788e-01 5.000000039807583e-01 7.474003996507815e-01 5.477305055382160e-01 5.000000000462324e-01 7.243661694057735e-01 5.798434971040352e-01 4.999999999972460e-01 7.203443977100982e-01
3.525390625004578e+01  6.127808204447159e-01 5.000000038661703e-01 7.418428228976879e-01 5.477091449717277e-01 5.000000000474332e-01 7.256524461612053e-01 5.799914303273942e-01 4.999999999957833e-01 7.193629714553300e-01
3.535156250004436e+01  6.124006734920902e-01 5.000000038005495e-01 7.362311141869471e-01 5.478378943569944e-01 5.000000000482225e-01 7.269100476289132e-01 5.799373436724009e-01 4.999999999955266e-01 7.183507809448263e-01
3.544921875004294e+01  6.113224783119621e-01 5.000000035540859e-01 7.307183381606450e-01 5.481919543352265e-01 5.000000000476269e-01 7.282032229686480e-01 5.797253332385356e-01 4.999999999948960e-01 7.174233953670758e-01
3.554687500004152e+01  6.094011467372829e-01 5.000000034262484e-01 7.252874290641453e-01 5.486963028085653e-01 5.000000000472566e-01 7.293145511548313e-01 5.793547190533107e-01 4.999999999946920e-01 7.165595964626573e-01
3.564453125004010e+01  6.068733515616552e-01 5.000000032906989e-01 7.201421551786765e-01 5.493663914093337e-01 5.000000000463611e-01 7.303754062320615e-01 5.788280287575277e-01 4.999999999938308e-01 7.157340884802866e-01
3.574218750003867e+01  6.036990461904392e-01 5.000000032957491e-01 7.152678707730394e-01 5.501871877945945e-01 5.000000000464736e-01 7.313191210420716e-01 5.781415739346056e-01 4.999999999940453e-01 7.149935528795970e-01
3.583984375003725e+01  5.999535123009558e-01 5.000000031795870e-01 7.107033743086451e-01 5.511576014167413e-01 5.000000000460468e-01 7.321168600676893e-01 5.773656794855364e-01 4.999999999928494e-01 7.143623506292471e-01
3.593750000003583e+01  5.957941108432527e-01 5.000000031401444e-01 7.066091338247099e-01 5.522929469576265e-01 5.000000000456355e-01 7.328289474445784e-01 5.764502474279425e-01 4.999999999931080e-01 7.138120381218651e-01
3.603515625003441e+01  5.912041715595268e-01 5.000000032291108e-01 7.029585246230893e-01 5.534949017666728e-01 5.000000000440596e-01 7.333908532982560e-01 5.754447619421456e-01 4.999999999939657e-01 7.133915280455271e-01
3.613281250003299e+01  5.862893797059228e-01 5.000000031991416e-01 6.998203066492072e-01 5.547923630196989e-01 5.000000000437126e-01 7.337895542183198e-01 5.743380622697345e-01 4.999999999936485e-01 7.130483666163409e-01
3.623046875003157e+01  5.810804953574571e-01 5.000000032213276e-01 6.972044294257738e-01 5.562003783235659e-01 5.000000000424366e-01 7.340698611569322e-01 5.731705774405655e-01 4.999999999939752e-01 7.128725568946829e-01
3.632812500003015e+01  5.757331533352158e-01 5.000000031875236e-01 6.951872720975129e-01 5.575456234806421e-01 5.000000000424429e-01 7.341364430042137e-01 5.719781345184178e-01 4.999999999935805e-01 7.128286316259637e-01
3.642578125002873e+01  5.701879616114024e-01 5.000000031238828e-01 6.936908120529721e-01 5.590141307039662e-01 5.000000000418373e-01 7.341038686653081e-01 5.707553926788150e-01 4.999999999936688e-01 7.128714327159817e-01
3.652343750002731e+01  5.646277339480675e-01 5.000000031084842e-01 6.927717624569023e-01 5.604284463766607e-01 5.000000000410457e-01 7.338853912128811e-01 5.695445543940096e-01 4.999999999933456e-01 7.130361825689977e-01
3.662109375002589e+01  5.590763097428455e-01 5.000000030603550e-01 6.924339426635914e-01 5.618572275307141e-01 5.000000000409716e-01 7.335578301890940e-01 5.683746163014938e-01 4.999999999926369e-01 7.133396329617083e-01
3.671875000002446e+01  5.535532691475676e-01 5.000000030478292e-01 6.926698421078334e-01 5.631935628820778e-01 5.000000000398213e-01 7.330939480409238e-01 5.671784266150318e-01 4.999999999923516e-01 7.137037444801095e-01
3.681640625002304e+01  5.481068631704360e-01 5.000000029624959e-01 6.934672737053743e-01 5.644609290443237e-01 5.000000000410925e-01 7.325022222996315e-01 5.660587594750085e-01 4.999999999903751e-01 7.142124545239947e-01
3.691406250002162e+01  5.429097549069549e-01 5.000000028793414e-01 6.948840465269075e-01 5.656302658079448e-01 5.000000000408048e-01 7.318101476631792e-01 5.650635107583077e-01 4.999999999915137e-01 7.147958376399434e-01
3.701171875002020e+01  5.378760049259853e-01 5.000000028994649e-01 6.967202897584852e-01 5.667404183982101e-01 5.000000000407639e-01 7.310157189716711e-01 5.641980926217874e-01 4.999999999941673e-01 7.154705676591906e-01
3.710937500001878e+01  5.331560334371684e-01 5.000000028576318e-01 6.990934191197781e-01 5.676838999924368e-01 5.000000000395664e-01 7.301323287872871e-01 5.633272011734514e-01 4.999999999920697e-01 7.162347624556956e-01
3.720703125001736e+01  5.287366196163531e-01 5.000000029640477e-01 7.018620249936298e-01 5.684693382265575e-01 5.000000000384385e-01 7.291904073142254e-01 5.626286417212808e-01 4.999999999922867e-01 7.170497571488239e-01
3.730468750001594e+01  5.246569749235751e-01 5.000000029886512e-01 7.051088461225937e-01 5.691637335037864e-01 5.000000000376612e-01 7.281638652312389e-01 5.620420285178775e-01 4.999999999922161e-01 7.179068021604451e-01
3.740234375001452e+01  5.209699229426362e-01 5.000000030483261e-01 7.086074975717884e-01 5.696737248886377e-01 5.000000000366212e-01 7.271195560182545e-01 5.616382308708384e-01 4.999999999931887e-01 7.188336889270706e-01
3.750000000001310e+01  5.177526738519147e-01 5.000000031069555e-01 7.125438079029729e-01 5.700502244053942e-01 5.000000000354591e-01 7.260537862944982e-01 5.613305563899486e-01 4.999999999935776e-01 7.197197256796743e-01
3.759765625001167e+01  5.150346188757966e-01 5.000000030247299e-01 7.167029933320560e-01 5.702738079775734e-01 5.000000000341568e-01 7.249878052824291e-01 5.611816424287801e-01 5.000000014353476e-01 7.206044543506863e-01
3.769531250001025e+01  5.127838699843638e-01 5.000000030458923e-01 7.210603527763227e-01 5.703365564165654e-01 5.000000000321110e-01 7.239267572027289e-01 5.612212356449242e-01 5.000000001544680e-01 7.214626876893818e-01
3.779296875000883e+01  5.111204086240959e-01 5.000000030502264e-01 7.255830664945540e-01 5.702306032194578e-01 5.000000000308482e-01 7.228871158270228e-01 5.613959999414470e-01 5.000000001265684e-01 7.223131846683036e-01
3.789062500000741e+01  5.099960418216303e-01 5.000000029781944e-01 7.302065724130908e-01 5.699710662841154e-01 5.000000000294037e-01 7.218881887637862e-01 5.617131254184923e-01 5.000000001177776e-01 7.231010849002620e-01
3.798828125000599e+01  5.094230506314896e-01 5.000000027785126e-01 7.348468684023840e-01 5.696042589495390e-01 5.000000000282037e-01 7.209735320646800e-01 5.621629060955354e-01 5.000000000611446e-01 7.238342868932500e-01
3.808593750000457e+01  5.095017429854949e-01 5.000000026960796e-01 7.394835761716988e-01 5.691013481830586e-01 5.000000000262540e-01 7.201368142277762e-01 5.627425763603602e-01 5.000000000123604e-01 7.244990843327502e-01
3.818359375000315e+01  5.101701029939633e-01 5.000000027169791e-01 7.440091621604842e-01 5.684696363951375e-01 5.000000000245343e-01 7.193856907767932e-01 5.634904123951846e-01 5.000000000025966e-01 7.251005418707575e-01
3.828125000000173e+01  5.114050110367531e-01 5.000000028017566e-01 7.483549831164575e-01 5.677140039110764e-01 5.000000000231110e-01 7.187109360032574e-01 5.643100203609368e-01 4.999999999436461e-01 7.255869537415012e-01
3.837890625000031e+01  5.133125659204980e-01 5.000000029921140e-01 7.525641989677018e-01 5.668533576816805e-01 5.000000000221109e-01 7.181250946903782e-01 5.652498211751416e-01 4.999999991945486e-01 7.259690504953323e-01
3.847656249999888e+01  5.157713002123268e-01 5.000000029582731e-01 7.564726455123266e-01 5.658801470505772e-01 5.000000000217809e-01 7.176060179259804e-01 5.662239118484436e-01 4.999999995849870e-01 7.262452801894430e-01
3.857421874999746e+01  5.187820523541407e-01 5.000000031143912e-01 7.600992952729237e-01 5.648966563166963e-01 5.000000000221185e-01 7.172604801426651e-01 5.672389982739005e-01 5.000000001206548e-01 7.264034530674259e-01
3.867187499999604e+01  5.223238592271527e-01 5.000000030543924e-01 7.633693790702444e-01 5.638431503301572e-01 5.000000000220773e-01 7.169993102796545e-01 5.683137750885983e-01 5.000000001494763e-01 7.264501654738984e-01
3.876953124999462e+01  5.264107036118260e-01 5.000000033084125e-01 7.662783683224876e-01 5.627517335668877e-01 5.000000000229492e-01 7.169006607950988e-01 5.694237641126212e-01 5.000000001590458e-01 7.263835850145962e-01
3.886718749999320e+01  5.308839273953667e-01 5.000000034073836e-01 7.687781354884534e-01 5.616525133110136e-01 5.000000000238342e-01 7.168947837156326e-01 5.705545540541994e-01 5.000000001671042e-01 7.262180907407817e-01
3.896484374999178e+01  5.356840523999129e-01 5.000000035068676e-01 7.707532173344487e-01 5.605460072513170e-01 5.000000000238857e-01 7.170000049437650e-01 5.716393794998348e-01 5.000000001749776e-01 7.259412168829119e-01
3.906249999999036e+01  5.408190528285389e-01 5.000000034603845e-01 7.723006180748351e-01 5.594194951914245e-01 5.000000000239110e-01 7.172204378643984e-01 5.726543347429506e-01 5.000000001764286e-01 7.255762607389797e-01
3.916015624998894e+01  5.462052403879769e-01 5.000000035346585e-01 7.733331593065899e-01 5.583864956885309e-01 5.000000000233915e-01 7.175924917771918e-01 5.736092973943713e-01 5.000000001833445e-01 7.251261375016650e-01
3.925781249998752e+01  5.517133725595109e-01 5.000000034824384e-01 7.738607886206667e-01 5.573768579603652e-01 5.000000000227524e-01 7.180375365934996e-01 5.745190411483999e-01 5.000000001799473e-01 7.245288705529370e-01
3.935546874998609e+01  5.572805918632280e-01 5.000000033399638e-01 7.739115768389383e-01 5.564044431805916e-01 5.000000000224073e-01 7.185329631963085e-01 5.753400112268838e-01 5.000000001866581e-01 7.239196534714253e-01
3.945312499998467e+01  5.628179782842847e-01 5.000000032234689e-01 7.734809393522732e-01 5.555276128905228e-01 5.000000000217040e-01 7.191351180200588e-01 5.760799373238350e-01 5.000000001933271e-01 7.232213163318860e-01
3.955078124998325e+01  5.682305250566931e-01 5.000000381583364e-01 7.725134161270423e-01 5.547355553501533e-01 5.000000000212497e-01 7.198502008519561e-01 5.766842450387483e-01 5.000000002028465e-01 7.225309766247200e-01
3.964843749998183e+01  5.734180575096435e-01 5.000000029312229e-01 7.710865131001168e-01 5.540657265982839e-01 5.000000000205403e-01 7.206116112000043e-01 5.771755688427979e-01 5.000000002053373e-01 7.217862421215404e-01
3.974609374998041e+01  5.783069950052795e-01 5.000000029006734e-01 7.692149821734748e-01 5.534987607556986e-01 5.000000000196612e-01 7.213707587622957e-01 5.775213663369759e-01 5.000000002094058e-01 7.210149915183108e-01
3.984374999997899e+01  5.828294205618763e-01 5.000000028589667e-01 7.669114957127215e-01 5.530009641430254e-01 5.000000000193837e-01 7.222401139352972e-01 5.777525371431063e-01 5.000000002016169e-01 7.202481336902892e-01
3.994140624997757e+01  5.869457726995823e-01 5.000000029362121e-01 7.642256416645479e-01 5.526405100488391e-01 5.000000000189984e-01 7.231179621214255e-01 5.778199061089393e-01 5.000000001891242e-01 7.194795672757237e-01
4.003906249997615e+01  5.905640211206414e-01 5.000000029725716e-01 7.611721854704567e-01 5.523921727371102e-01 5.000000000191873e-01 7.239708897587738e-01 5.777617347273947e-01 5.000000002181543e-01 7.187100558500169e-01
4.013671874997473e+01  5.935786682538724e-01 5.000000029319157e-01 7.578168587709425e-01 5.522923960963493e-01 5.000000000184585e-01 7.248095296832815e-01 5.776008192509835e-01 5.000000001763903e-01 7.179850655577110e-01
4.023437499997330e+01  5.960013154599745e-01 5.000000031795462e-01 7.541569341978126e-01 5.523065281945604e-01 5.000000000183967e-01 7.256625841452022e-01 5.772777350092873e-01 5.000000002268623e-01 7.173003339706535e-01
4.033203124997188e+01  5.978369268499472e-01 5.000000029878365e-01 7.502657495930699e-01 5.524361775575860e-01 5.000000000579646e-01 7.264686168509695e-01 5.768710948135676e-01 5.000000002273133e-01 7.166909137602189e-01
4.042968749997046e+01  5.990331254183497e-01 5.000000028943941e-01 7.462847528298298e-01 5.526990338290853e-01 5.000000000169159e-01 7.272654659190888e-01 5.763601022892888e-01 5.000000002345674e-01 7.161156781215562e-01
4.052734374996904e+01  5.996141940963243e-01 5.000000030330589e-01 7.421702908903517e-01 5.530860078988477e-01 5.000000000139766e-01 7.280038663876763e-01 5.757172506192196e-01 5.000000002379953e-01 7.156360635378185e-01
4.062499999996762e+01  5.995935085879084e-01 5.000000030093781e-01 7.380271845748898e-01 5.535951339734944e-01 5.000000000121304e-01 7.286908453725385e-01 5.750083015351463e-01 5.000000002240251e-01 7.152365215510155e-01
4.072265624996620e+01  5.989698075237649e-01 5.000000028869040e-01 7.339432535595706e-01 5.542240864790153e-01 5.000000000103555e-01 7.292727022111588e-01 5.742229037093410e-01 5.000000002182319e-01 7.149273899986608e-01
4.082031249996478e+01  5.977890876627867e-01 5.000000028919328e-01 7.299539550788554e-01 5.548830170551379e-01 5.000000000095820e-01 7.297575679422579e-01 5.733458447646214e-01 5.000000002117536e-01 7.146917056603693e-01
4.091796874996336e+01  5.961064808637568e-01 5.000000029298765e-01 7.260413938029029e-01 5.556265547390259e-01 5.000000000094993e-01 7.301727896957928e-01 5.724359627709708e-01 5.000000001530689e-01 7.145405696767191e-01
4.101562499996194e+01  5.939076703048732e-01 5.000000030812446e-01 7.223778982128074e-01 5.564426844357335e-01 5.000000000096091e-01 7.304925442589622e-01 5.715097612363035e-01 5.000000001624997e-01 7.145097929953652e-01
4.111328124996052e+01  5.912776713938465e-01 5.000000029805892e-01 7.189852877310485e-01 5.572849494110446e-01 5.000000000098818e-01 7.307167201703347e-01 5.706176144926006e-01 5.000000001411817e-01 7.145816755144195e-01
4.121093749995909e+01  5.882622188224427e-01 5.000000031403903e-01 7.158385894029727e-01 5.581602239350500e-01 5.000000000097529e-01 7.308235869628248e-01 5.697050002962920e-01 5.000000001202135e-01 7.147155643786867e-01
4.130859374995767e+01  5.849313251011969e-01 5.000000031891992e-01 7.130228127940906e-01 5.590837307366949e-01 5.000000000088868e-01 7.308392516775233e-01 5.687216405629376e-01 5.000000001094839e-01 7.149677022375462e-01
4.140624999995625e+01  5.813097573881428e-01 5.000000033483675e-01 7.106364200767390e-01 5.600262837656802e-01 5.000000000073124e-01 7.307984641305342e-01 5.678433659581614e-01 5.000000000966358e-01 7.152822443180190e-01
4.150390624995483e+01  5.775191206366990e-01 5.000000033742236e-01 7.085516430399421e-01 5.609605178140838e-01 5.000000000056158e-01 7.306493065831791e-01 5.670069856385357e-01 5.000000000643001e-01 7.156709654921539e-01
4.160156249995341e+01  5.734167831039440e-01 5.000000033922527e-01 7.069138715923708e-01 5.618224471647469e-01 5.000000000035230e-01 7.303853992808491e-01 5.662052942040584e-01 5.000000000601229e-01 7.161500962334952e-01
4.169921874995199e+01  5.693238122092942e-01 5.000000034573604e-01 7.057175185768045e-01 5.626726782549156e-01 5.000000000025736e-01 7.300664799039945e-01 5.655214420443090e-01 5.000000000475456e-01 7.166400828077125e-01
4.179687499995057e+01  5.651059526809988e-01 5.000000034802339e-01 7.049482708465774e-01 5.634855257774507e-01 5.000000000017687e-01 7.296623416950231e-01 5.649049145514207e-01 5.000000000393222e-01 7.172634104285399e-01
4.189453124994915e+01  5.608413311151860e-01 5.000000034507758e-01 7.045703310434497e-01 5.642413850702880e-01 4.999999999998549e-01 7.291789400479977e-01 5.643864260552502e-01 5.000000000648105e-01 7.179101005574406e-01
4.199218749994773e+01  5.566590551826636e-01 5.000000032824675e-01 7.046571670600995e-01 5.649116775491254e-01 5.000000000020139e-01 7.286292720104089e-01 5.639841266028478e-01 5.000000000777504e-01 7.185699693907015e-01
4.208984374994630e+01  5.525484085829199e-01 5.000001320998780e-01 7.052219437604671e-01 5.655255322908108e-01 5.000000000010256e-01 7.280263278318928e-01 5.636655490429763e-01 5.000000000984968e-01 7.192669164363504e-01
4.218749999994488e+01  5.484722404150613e-01 5.000000033229903e-01 7.061174624878603e-01 5.660357868231211e-01 5.000000000002555e-01 7.274141460572391e-01 5.634823299562662e-01 5.000000000742059e-01 7.199446751656209e-01
4.228515624994346e+01  5.447050629358612e-01 5.000000032111463e-01 7.074619927045004e-01 5.664345441356962e-01 4.999999999989929e-01 7.267176372320485e-01 5.634017963116307e-01 5.000000000509406e-01 7.206448388435023e-01
4.238281249994204e+01  5.410655624269628e-01 5.000000031396498e-01 7.091473094532891e-01 5.667327473617564e-01 4.999999999979468e-01 7.260207530762557e-01 5.634342767061570e-01 5.000000000435455e-01 7.213097190347744e-01
4.248046874994062e+01  5.376723686243051e-01 5.000000032385632e-01 7.112272069239873e-01 5.669268795103424e-01 4.999999999969874e-01 7.253292601426211e-01 5.635919812000753e-01 5.000000000403595e-01 7.219414378135547e-01
4.257812499993920e+01  5.345694247492070e-01 5.000000032662658e-01 7.135450097016575e-01 5.670077624862965e-01 4.999999999970280e-01 7.246344627677421e-01 5.638658957796141e-01 5.000000000402275e-01 7.225324326795926e-01
4.267578124993778e+01  5.317775226422015e-01 5.000000032513477e-01 7.161924857864924e-01 5.670069511659200e-01 4.999999999971950e-01 7.239444892234435e-01 5.642476831393172e-01 5.000000000405839e-01 7.230770914061272e-01
4.277343749993636e+01  5.293552654504863e-01 5.000000033524021e-01 7.190456994367926e-01 5.669324679545488e-01 4.999999999985767e-01 7.232750966671632e-01 5.646956436411448e-01 5.000000000443104e-01 7.235640283195067e-01
4.287109374993494e+01  5.272721016960793e-01 5.000000033955303e-01 7.221575688778379e-01 5.667504627100370e-01 5.000000000000480e-01 7.226384116383264e-01 5.652419828398381e-01 5.000000000461642e-01 7.240089837202527e-01
4.296874999993351e+01  5.256283071459290e-01 5.000000033760811e-01 7.254243825421692e-01 5.664883813615521e-01 5.000000000015625e-01 7.220754414104533e-01 5.658692608489860e-01 5.000000000451849e-01 7.243753037785442e-01
4.306640624993209e+01  5.243968761390581e-01 5.000000034282575e-01 7.287555257720904e-01 5.661038384926343e-01 5.000000000028759e-01 7.215378456452761e-01 5.665813840590364e-01 5.000000000719791e-01 7.246829216961646e-01
4.316406249993067e+01  5.235989926455424e-01 5.000000033576434e-01 7.322044990994538e-01 5.656293103453551e-01 5.000000000036805e-01 7.210374377212326e-01 5.673217280909604e-01 5.000000000659872e-01 7.248778338637550e-01
4.326171874992925e+01  5.232548665960914e-01 5.000000033666467e-01 7.356740343092963e-01 5.651047764182778e-01 5.000000000042109e-01 7.206321735251633e-01 5.681505932627267e-01 5.000000000890706e-01 7.249736867763438e-01
4.335937499992783e+01  5.233787921708662e-01 5.000000029143721e-01 7.391267911386620e-01 5.645522447632972e-01 5.000000000061223e-01 7.202955717380872e-01 5.689775005458234e-01 5.000000000585144e-01 7.250231119419611e-01
4.345703124992641e+01  5.239634026786871e-01 5.000000028649251e-01 7.425053211775166e-01 5.639026325748783e-01 5.000000000052029e-01 7.199954249622457e-01 5.698545155720766e-01 5.000000000688258e-01 7.249445804897311e-01
4.355468749992499e+01  5.249288889157003e-01 5.000000027293888e-01 7.457686594272727e-01 5.632187991249707e-01 5.000000000045766e-01 7.197982691505420e-01 5.706967051780450e-01 5.000000000737577e-01 7.247821658828015e-01
4.365234374992357e+01  5.264077318041317e-01 5.000000026256741e-01 7.489049174965849e-01 5.625212957503409e-01 5.000000000048567e-01 7.196536105153495e-01 5.714963195395801e-01 5.000000000818782e-01 7.245545139050811e-01
4.374999999992215e+01  5.282927196907341e-01 5.000000025000052e-01 7.518463245988989e-01 5.618032877345482e-01 5.000000000046976e-01 7.196055060472022e-01 5.722854181551652e-01 5.000000000874352e-01 7.242767959228203e-01
4.384765624992072e+01  5.306024913643400e-01 5.000000023789081e-01 7.545703268535632e-01 5.610958686104425e-01 4.999999999957394e-01 7.196583923632781e-01 5.730205841642140e-01 4.999992889983801e-01 7.239002677344962e-01
4.394531249991930e+01  5.332627439983340e-01 5.000000022850649e-01 7.569959906135751e-01 5.603605548179730e-01 4.999999999897441e-01 7.197693688673515e-01 5.737055457873668e-01 5.000000001219035e-01 7.234561496967997e-01
4.404296874991788e+01  5.362525346496037e-01 5.000000022504811e-01 7.591586842040086e-01 5.596556785874799e-01 4.999999999853718e-01 7.199376979528872e-01 5.743256054971679e-01 5.000000001699761e-01 7.229566004825435e-01
4.414062499991646e+01  5.396338632967959e-01 5.000000021775891e-01 7.609704912971884e-01 5.589645405746719e-01 4.999999999825074e-01 7.201878524127715e-01 5.748857836598043e-01 5.000000000991783e-01 7.224386618864680e-01
4.423828124991504e+01  5.431520608434757e-01 5.000000022306665e-01 7.624830905608683e-01 5.583384213936503e-01 4.999999999802322e-01 7.204848488948031e-01 5.753446109783629e-01 5.000000000881666e-01 7.218947684351730e-01
4.433593749991362e+01  5.470197458527918e-01 5.000000022318399e-01 7.636294313807673e-01 5.577138185297644e-01 4.999999999797307e-01 7.208347703296998e-01 5.756919551982154e-01 5.000000000849023e-01 7.213468644342347e-01
4.443359374991220e+01  5.509180451199366e-01 5.000000023299711e-01 7.644167938863043e-01 5.571474768867680e-01 4.999999999799967e-01 7.212715154397483e-01 5.759204488120317e-01 5.000000000813725e-01 7.207369757073034e-01
4.453124999991078e+01  5.549563027786475e-01 5.000000023783479e-01 7.648275070540923e-01 5.566670674487999e-01 4.999999999802990e-01 7.217400254550466e-01 5.760833410074263e-01 5.000000000837934e-01 7.201291969891612e-01
4.462890624990936e+01  5.590128334409350e-01 5.000000024073373e-01 7.648292341954183e-01 5.562451635026946e-01 4.999999999812512e-01 7.222548176695111e-01 5.761285449902402e-01 5.000000000726785e-01 7.195234383102617e-01
4.472656249990793e+01  5.630472122419241e-01 5.000000024415300e-01 7.644818489263704e-01 5.558778712898165e-01 4.999999999815470e-01 7.227767155599861e-01 5.760837526514718e-01 5.000000001077817e-01 7.189424157279120e-01
4.482421874990651e+01  5.669647351505535e-01 5.000000025478865e-01 7.637703706311960e-01 5.556081095256927e-01 4.999999999818432e-01 7.233326021124812e-01 5.759287047094392e-01 5.000000000541712e-01 7.183826833081062e-01
4.492187499990509e+01  5.707723655228907e-01 5.000000025744080e-01 7.626925522417097e-01 5.554068017559151e-01 4.999999999873802e-01 7.238962794970705e-01 5.756940459982584e-01 5.000000000869155e-01 7.178978070194805e-01
4.501953124990367e+01  5.742905398412590e-01 5.000000027812856e-01 7.612608013371052e-01 5.552660038646774e-01 4.999999999833760e-01 7.244321315969978e-01 5.753724074301941e-01 5.000000000842392e-01 7.174364679765831e-01
4.511718749990225e+01  5.775784005857528e-01 5.000000027546071e-01 7.595307508335730e-01 5.552335796158846e-01 4.999999999839277e-01 7.250062518998807e-01 5.749162143607895e-01 5.000000000609475e-01 7.169890748395622e-01
4.521484374990083e+01  5.805380383497869e-01 5.000000029550908e-01 7.574814638294414e-01 5.552824236819580e-01 4.999999999839453e-01 7.255229299759203e-01 5.744194401960933e-01 5.000000000735659e-01 7.166151592702741e-01
4.531249999989941e+01  5.831133627387464e-01 5.000000031061195e-01 7.551975596655180e-01 5.554242779207101e-01 4.999999999837196e-01 7.260619976262322e-01 5.738491569908357e-01 5.000000000833060e-01 7.163375983554611e-01
4.541015624989799e+01  5.853349538957712e-01 5.000000032520880e-01 7.526474205766999e-01 5.556234258595519e-01 4.999999999831138e-01 7.265731518413658e-01 5.732118563377959e-01 5.000000000848188e-01 7.160978976853479e-01
4.550781249989657e+01  5.870943272639355e-01 5.000000034216538e-01 7.499810428755188e-01 5.558868634441366e-01 4.999999999824833e-01 7.270289009845980e-01 5.725505188559563e-01 5.000000000864888e-01 7.159295251762332e-01
4.560546874989515e+01  5.884939058539791e-01 5.000000037262063e-01 7.471332944313490e-01 5.562091846464773e-01 4.999999999821269e-01 7.274325273975301e-01 5.718566995001987e-01 5.000000000796507e-01 7.158120508425501e-01
4.570312499989372e+01  5.893709130482117e-01 5.000000038527775e-01 7.441712901802791e-01 5.566258260535601e-01 4.999999999806475e-01 7.278145863312074e-01 5.711720746125515e-01 5.000000000935932e-01 7.158042499243075e-01
4.580078124989230e+01  5.897872204740966e-01 5.000000038848024e-01 7.411132951129645e-01 5.571185499687046e-01 4.999999999802911e-01 7.281337769809021e-01 5.704655510049549e-01 5.000000000913718e-01 7.158452353351384e-01
4.589843749989088e+01  5.897548945336022e-01 5.000000039484389e-01 7.380418763218181e-01 5.576320208303005e-01 4.999999999832190e-01 7.283742490882704e-01 5.697418774142220e-01 5.000000000950453e-01 7.160017188581826e-01
4.599609374988946e+01  5.893242325050511e-01 5.000000040291132e-01 7.350522610370093e-01 5.581884485430272e-01 4.999999999847116e-01 7.285840484173477e-01 5.690029996016541e-01 5.000000000991380e-01 7.161923507023419e-01
4.609374999988804e+01  5.884670588982074e-01 5.000000041386671e-01 7.320799021784350e-01 5.587512110955868e-01 4.999999999850918e-01 7.287045875069849e-01 5.683528354001615e-01 5.000000000795347e-01 7.164367969684317e-01
4.619140624988662e+01  5.872193800176788e-01 5.000000042105348e-01 7.292014839937474e-01 5.593343689607678e-01 4.999999999849929e-01 7.287629553724035e-01 5.676926218828834e-01 5.000000000890087e-01 7.167491698403959e-01
4.628906249988520e+01  5.856166994417904e-01 5.000000042017374e-01 7.264654287952607e-01 5.599337231160267e-01 4.999999999850053e-01 7.287502989524678e-01 5.670854299558385e-01 5.000000000982547e-01 7.171261458614161e-01
4.638671874988378e+01  5.836764970957018e-01 5.000000041579141e-01 7.239600704626461e-01 5.605564837698831e-01 4.999999999850310e-01 7.286837206287589e-01 5.665671176201538e-01 5.000000000924841e-01 7.175274255301640e-01
4.648437499988236e+01  5.814780504850654e-01 5.000000041358023e-01 7.216353139410390e-01 5.611234643443191e-01 4.999999999856119e-01 7.285599207592868e-01 5.661007115230020e-01 5.000000000928670e-01 7.180098170718259e-01
4.658203124988093e+01  5.789774887224384e-01 5.000000041782584e-01 7.195976439093160e-01 5.616915123053470e-01 4.999999999855156e-01 7.283742622707601e-01 5.657276338276674e-01 5.000000000955374e-01 7.185172740552760e-01
4.667968749987951e+01  5.762665955640139e-01 5.000000042084628e-01 7.177508555402144e-01 5.622244181616426e-01 4.999999999852802e-01 7.281186456942178e-01 5.654048670538382e-01 5.000000001063065e-01 7.190426028853558e-01
4.677734374987809e+01  5.734425644789196e-01 5.000000043380470e-01 7.162650049052818e-01 5.627350795894670e-01 4.999999999854987e-01 7.278153713581124e-01 5.652034743269218e-01 5.000000001209117e-01 7.195657658609693e-01
4.687499999987667e+01  5.703729063161214e-01 5.000000040994036e-01 7.150513980504681e-01 5.631991863610080e-01 4.999999999860319e-01 7.274874560472646e-01 5.650939740011854e-01 5.000000001149023e-01 7.201159123133792e-01
4.697265624987525e+01  5.672452118630860e-01 4.999998282393775e-01 7.141432420629815e-01 5.636293449899862e-01 4.999999999861842e-01 7.271257489544424e-01 5.650294698639193e-01 5.000000001133854e-01 7.206272127828171e-01
4.707031249987383e+01  5.640856990496238e-01 5.000000042387339e-01 7.136148842637495e-01 5.639919257801397e-01 4.999999999860766e-01 7.267293853533896e-01 5.650833545200129e-01 5.000000001000391e-01 7.211270886120821e-01
4.716796874987241e+01  5.609038924935658e-01 5.000000041895940e-01 7.133963107356526e-01 5.643059363174369e-01 4.999999999860827e-01 7.263001805795625e-01 5.652045747139292e-01 5.000000001133936e-01 7.216065900729226e-01
4.726562499987099e+01  5.577449675930777e-01 5.000000040378954e-01 7.134744854623206e-01 5.645448190383140e-01 4.999999999861338e-01 7.258430760431783e-01 5.653810900618395e-01 5.000000000913246e-01 7.220711243153908e-01
4.736328124986957e+01  5.546715865965147e-01 5.000000039449912e-01 7.138871701767607e-01 5.647129141075967e-01 4.999999999864217e-01 7.253912688604585e-01 5.656536145887213e-01 5.000000001180144e-01 7.224631414447195e-01
4.746093749986814e+01  5.516335819873297e-01 5.000000038116514e-01 7.146068284307234e-01 5.648461133843544e-01 4.999999999860980e-01 7.249240361684073e-01 5.660156751953598e-01 5.000000001360195e-01 7.228251275408561e-01
4.755859374986672e+01  5.487759907015047e-01 5.000000035860456e-01 7.155990320836303e-01 5.648904067511759e-01 4.999999999853417e-01 7.244926144623826e-01 5.664539650503736e-01 5.000000001411072e-01 7.231644560141599e-01
4.765624999986530e+01  5.460534108634725e-01 5.000000035074467e-01 7.168834625918338e-01 5.648661609819516e-01 4.999999999846231e-01 7.240598579743305e-01 5.669734272134511e-01 5.000000001492284e-01 7.234241480795413e-01
4.775390624986388e+01  5.435425515707135e-01 5.000004839899085e-01 7.184297439531180e-01 5.647665176651940e-01 4.999999999789078e-01 7.236406782149466e-01 5.675343929229834e-01 5.000000001438712e-01 7.236284066173497e-01
4.785156249986246e+01  5.412329709122377e-01 5.000000032567459e-01 7.202004752586185e-01 5.646031985887768e-01 4.999999999809634e-01 7.232273446803873e-01 5.681286406783460e-01 5.000000001453693e-01 7.237784410922558e-01
4.794921874986104e+01  5.391892195301875e-01 5.000000031448615e-01 7.221940591557756e-01 5.643938755724106e-01 4.999999999786749e-01 7.228360596035304e-01 5.687389236562730e-01 5.000000001358783e-01 7.238512901739234e-01
4.804687499985962e+01  5.373768366313940e-01 5.000000031590601e-01 7.243697349613781e-01 5.641266112554590e-01 4.999999999771158e-01 7.225019901324349e-01 5.694020508802835e-01 5.000000001119693e-01 7.238615378793103e-01
4.814453124985820e+01  5.359014242564274e-01 5.000000032115821e-01 7.266927979428260e-01 5.638077589367599e-01 4.999999999761420e-01 7.222066229992826e-01 5.700736101443697e-01 5.000000001550335e-01 7.237947697644769e-01
4.824218749985678e+01  5.347563187989428e-01 5.000000031439554e-01 7.291096932956298e-01 5.634498076477855e-01 4.999999999753709e-01 7.219479829307531e-01 5.707173795377080e-01 5.000000001202539e-01 7.236822164088906e-01
4.833984374985535e+01  5.338365448630193e-01 5.000000032001298e-01 7.316187500230010e-01 5.630586163704872e-01 4.999999999749654e-01 7.217327718932298e-01 5.713148619348585e-01 5.000000001331227e-01 7.235004110903986e-01
4.843749999985393e+01  5.333375897013780e-01 5.000000031171272e-01 7.341876400466749e-01 5.626383799981991e-01 4.999999999770241e-01 7.215598784977988e-01 5.719051104726577e-01 5.000000001309837e-01 7.232762507535681e-01
4.853515624985251e+01  5.331825020460288e-01 5.000000030977702e-01 7.367875198358299e-01 5.622150725464231e-01 4.999999999739393e-01 7.214622380177061e-01 5.724766904596820e-01 5.000000001304814e-01 7.229843710523927e-01
4.863281249985109e+01  5.333473852060308e-01 5.000000029909659e-01 7.393654026500900e-01 5.617274059254546e-01 4.999999999724385e-01 7.214059726946681e-01 5.730033295598558e-01 5.000000001531213e-01 7.226668067355227e-01
4.873046874984967e+01  5.338255123374724e-01 5.000000029588378e-01 7.418568571435309e-01 5.612627814243883e-01 4.999999999710684e-01 7.213922652621193e-01 5.734514284174367e-01 5.000000001069377e-01 7.223060219820905e-01
4.882812499984825e+01  5.346836775893395e-01 5.000000029448707e-01 7.442569251075569e-01 5.608021702944297e-01 4.999999999698775e-01 7.214501848410624e-01 5.738654330428865e-01 5.000000001199506e-01 7.218942249100154e-01
4.892578124984683e+01  5.358540476681217e-01 5.000000028525718e-01 7.465568788087591e-01 5.603429944965862e-01 4.999999999683451e-01 7.215257790702555e-01 5.742067261081835e-01 5.000000001065317e-01 7.214791617805457e-01
4.902343749984541e+01  5.373544169605892e-01 5.000000028389704e-01 7.487291048119881e-01 5.599020223286896e-01 4.999999999660189e-01 7.216399284377978e-01 5.744647928394576e-01 5.000000001030357e-01 7.210219970572804e-01
4.912109374984399e+01  5.391772925230850e-01 5.000000029735869e-01 7.507279087044616e-01 5.594439409151526e-01 4.999999999642412e-01 7.218109651915151e-01 5.746532505884483e-01 5.000000001053791e-01 7.205590551500251e-01
4.921874999984257e+01  5.412501001259936e-01 5.000000030527258e-01 7.524936855660439e-01 5.590328130242106e-01 4.999999999623270e-01 7.220441366220378e-01 5.747890054234179e-01 5.000000000975923e-01 7.200858657240357e-01
4.931640624984114e+01  5.435609739552607e-01 5.000000031356948e-01 7.540882660521093e-01 5.586123956829533e-01 4.999999999608442e-01 7.222967001167566e-01 5.748252599832873e-01 5.000000001118435e-01 7.196680106658184e-01
4.941406249983972e+01  5.460266598761176e-01 5.000000033101359e-01 7.553761779786712e-01 5.582459410171661e-01 4.999999999602157e-01 7.225924825868603e-01 5.747953369365049e-01 5.000000000674711e-01 7.192250126339180e-01
4.951171874983830e+01  5.487395257453719e-01 5.000000034426427e-01 7.564256203666839e-01 5.579372445507293e-01 4.999999999600240e-01 7.229241429577206e-01 5.746672786287287e-01 5.000000000701552e-01 7.188064057959199e-01
4.960937499983688e+01  5.515326017886466e-01 5.000001802222060e-01 7.572198882680556e-01 5.576720108767189e-01 4.999999999602414e-01 7.232627826177930e-01 5.744593536692818e-01 5.000000000893667e-01 7.183976881088782e-01
4.970703124983546e+01  5.544298905427915e-01 5.000000036423148e-01 7.577474768204475e-01 5.574569959784766e-01 4.999999999607425e-01 7.236174892990691e-01 5.741917328777800e-01 5.000000000944591e-01 7.180362404936963e-01
4.980468749983404e+01  5.574493296896604e-01 5.000000036231760e-01 7.580010617032283e-01 5.573067705192386e-01 4.999999999617265e-01 7.239591064915957e-01 5.738508423825829e-01 5.000000000811340e-01 7.177070209416750e-01
4.990234374983262e+01  5.604064241570295e-01 5.000000035622626e-01 7.579592961405998e-01 5.571859196825752e-01 4.999999999626876e-01 7.243202929595339e-01 5.734622251996047e-01 5.000000000778608e-01 7.174221199891337e-01
4.999999999983120e+01  5.633637651504317e-01 5.000000037425150e-01 7.576413909261190e-01 5.571379809337614e-01 4.999999999629473e-01 7.247057612215903e-01 5.730421169903607e-01 5.000000000731967e-01 7.171959702767067e-01

